Near-horizon geodesics of high-spin black holes

We provide an exhaustive and illustrated classification of timelike and null geodesics in the near-horizon region of near-extremal Kerr black holes. The classification of polar motion extends to Kerr black holes of arbitrary spin. The classification of radial motion leads to a simple parametrization of the separatrix between bound and unbound motion. Furthermore, we prove that each timelike or null geodesic is related via conformal transformations and discrete symmetries to spherical orbits and we provide the explicit mappings. We detail the high-spin behavior of both the innermost stable and the innermost bound spherical orbits.

==> anc/Conformal_mappings.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33909,        939]
NotebookOptionsPosition[     29863,        866]
NotebookOutlinePosition[     30236,        882]
CellTagsIndexPosition[     30193,        879]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Conformal Mapping between Radial Classes of Near-horizon Geodesics\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 3.79343170659881*^9}, {
  3.7934323596534863`*^9, 3.7934323830154405`*^9}, {3.793516553112729*^9, 
  3.7935165580876107`*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the changes of coordinates listed below are \
(near-)NHEK isometries. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit expressions for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793432585432212*^9, 3.793432631339168*^9}, {3.7935165921896544`*^9, 
  3.79351662497764*^9}, {3.793516655564581*^9, 
  3.7935166615678587`*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}, {
  3.793516462698157*^9, 3.7935164949185286`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "This notebook contains the explicit expressions of the conformal mappings \
listed in section 5 of the paper. Each transformation is provided in a table \
of the form \n\t",
 StyleBox["conformal<n>[T,R,\[CapitalPhi]]={Tnew[T,R],Rnew[T,R],\[CapitalPhi]\
new[T,R,\[CapitalPhi]]} ",
  FontWeight->"Bold"],
 "\nwhere <n> refers to the number of the equation in the text (",
 StyleBox["e.g.",
  FontSlant->"Italic"],
 " conformal12 encodes equation (5.12) of the paper). We use (T,R,\
\[CapitalPhi]) for both NHEK and near-NHEK coordinates.\n\nThe checks \
implemented below verify that the mappings do preserve the form of the \
(near-)NHEK metric."
}], "Text",
 CellChangeTimes->{{3.7935167041989*^9, 3.7935172342186165`*^9}, {
  3.7935172711136065`*^9, 
  3.79351727433088*^9}},ExpressionUUID->"684e72fc-b45f-4896-8ee4-\
a7507cba2438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"T", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"R", "-", "\[Kappa]"}], ">", "0"}], "&&", " ", 
     RowBox[{
      RowBox[{"R", " ", "T"}], " ", "\[NotEqual]", " ", "1"}], " ", "&&", " ", 
     RowBox[{"R", " ", "\[NotEqual]", " ", "\[Kappa]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7934491990555897`*^9, 3.7934492540669413`*^9}, {
   3.793449294298946*^9, 3.7934493001031513`*^9}, 3.793452060657645*^9, {
   3.7934524512573347`*^9, 3.7934524573920355`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"69b5365a-5e22-4363-8cb2-ef4d4d020d33"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["General Rules for the Checks",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.7934396179564605`*^9, 3.7934396328249445`*^9}, {
  3.793517296746745*^9, 
  3.793517297850852*^9}},ExpressionUUID->"4e039ef2-19cb-46cb-aa31-\
286d5e425388"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dRnew", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Rnew", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Rnew", ",", "T"}], "]"}], "dT"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dTnew", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Tnew", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Tnew", ",", "T"}], "]"}], "dT"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[CapitalPhi]new", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "\[CapitalPhi]"}], "]"}], 
    "d\[CapitalPhi]"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "T"}], "]"}], "dT"}]}]}]}], "Input",
 CellChangeTimes->{{3.793439375920233*^9, 3.793439573104283*^9}, {
  3.79343960379154*^9, 3.793439607730245*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"f424cae0-922c-493a-8ca9-f62cb8400ae4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkAdS2", "[", 
   RowBox[{
   "\[Kappa]_", ",", "Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}],
   ":=", 
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Rnew", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"dTnew", "[", 
         RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "^", 
        "2"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"dRnew", "[", 
         RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "^", 
        "2"}], " ", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Rnew", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], " ", 
       RowBox[{"dT", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"dR", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}]}], "//", 
     "FullSimplify"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkU1", "[", 
   RowBox[{
   "\[Kappa]_", ",", "Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}],
   ":=", 
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalPhi]new", "[", 
       RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "+", 
      RowBox[{"Rnew", " ", 
       RowBox[{"dTnew", "[", 
        RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"d\[CapitalPhi]", "+", 
        RowBox[{"R", " ", "dT"}]}], ")"}]}], "//", "FullSimplify"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.793439833297216*^9, 3.7934399818848944`*^9}, {
   3.7934400392090216`*^9, 3.79344010749887*^9}, {3.7934402548314114`*^9, 
   3.7934402563189163`*^9}, {3.7934402985781465`*^9, 3.793440355365157*^9}, {
   3.7934520336828403`*^9, 3.7934520385683036`*^9}, 3.7934541670509634`*^9, {
   3.7935164173985453`*^9, 3.793516438017821*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c43f226a-add1-467a-bbae-051d914b2d88"]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.5) [NHEK -> NHEK]", "Section",
 CellChangeTimes->{{3.7934324958032565`*^9, 3.79343249786094*^9}, {
  3.7934441486995945`*^9, 
  3.7934441587287016`*^9}},ExpressionUUID->"bff44c08-0323-43e4-b8cf-\
12560ce3d8a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal5", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"R", "^", "2"}]}], " ", 
     RowBox[{"T", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "^", "2"}], 
         RowBox[{"T", "^", "2"}]}], "-", "1"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], 
        RowBox[{"T", "^", "2"}]}], "-", "1"}], ")"}], "/", "R"}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", " ", "T"}], "+", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", " ", "T"}], "-", "1"}], ")"}]}], "]"}], "-", 
     RowBox[{"I", " ", "\[Pi]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793439226742501*^9, 3.7934393053138065`*^9}, 
   3.793440184946501*^9, 3.793440283545387*^9, {3.793440495927049*^9, 
   3.79344051150733*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1aade772-b325-445f-a30c-0a8b200b4f37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793440191609063*^9, 3.7934402306624155`*^9}, {
  3.7934403822822113`*^9, 3.793440387515663*^9}, {3.793440543697575*^9, 
  3.793440566661422*^9}, {3.7934410105198693`*^9, 3.7934410191863265`*^9}, {
  3.7934441620886493`*^9, 3.793444162142294*^9}, {3.793451150156477*^9, 
  3.7934511879741125`*^9}, {3.793516079410319*^9, 3.793516079566491*^9}, {
  3.793516382902566*^9, 3.7935164055094757`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"4a52565b-9f3e-4f23-b116-a09d97adc7d5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498154915*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"ee7a90fe-468c-4d22-bb84-034f1d8190f4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498154915*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"27f462cc-5423-4b14-813f-aafffee43468"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.6) & (5.7) [Near-NHEK <-> NHEK Diffeomorphism]", "Section",
 CellChangeTimes->{{3.7934325053847046`*^9, 3.7934325069768434`*^9}, {
  3.793444171700186*^9, 3.793444180356697*^9}, {3.793516032245659*^9, 
  3.7935160470280695`*^9}},ExpressionUUID->"d11a5e36-b5ba-442e-b60a-\
82849de230ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal6", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], " ", "T"}], "]"}]}], 
     RowBox[{"R", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"R", "^", "2"}], "-", 
        RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Kappa]", " ", "T"}], "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R", "-", "\[Kappa]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"R", "+", "\[Kappa]"}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.7934404148326015`*^9, 3.793440484953888*^9}, {
  3.793440521890953*^9, 3.793440526421816*^9}, {3.793441268554205*^9, 
  3.7934412726138077`*^9}, {3.793448655509076*^9, 3.793448658406328*^9}, {
  3.7934487397183094`*^9, 3.7934487437060633`*^9}, {3.793454868866895*^9, 
  3.7934548779221587`*^9}, {3.7934549299318304`*^9, 3.7934549360199294`*^9}, {
  3.793516118534134*^9, 3.793516123827318*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"a478d4d4-991b-4ae2-bbde-caa88847f78b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal7", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "^", "2"}], 
          RowBox[{"T", "^", "2"}]}], "-", "1"}], "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "\[Kappa]"}], " ", "R", " ", "T"}], ",", " ", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", "T"}], " ", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", "T"}], " ", "-", "1"}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.793441246750743*^9, 3.793441260829817*^9}, {
  3.793441463406169*^9, 3.793441508288907*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f2c06ab7-5e22-4ef3-9e5f-c01a24ac6b08"],

Cell["Check that (5.7) is indeed the inverse of (5.6)", "Text",
 CellChangeTimes->{{3.7934544705320387`*^9, 
  3.793454487428742*^9}},ExpressionUUID->"1c4300ba-cacf-44be-b5e2-\
00824decbd9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", 
   RowBox[{
    RowBox[{"conformal6", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//", "FullSimplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7934544455247927`*^9, 3.7934544582270646`*^9}, {
  3.793516479731475*^9, 3.793516486183572*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"1427b7e8-ac7a-4950-8c82-63de752495ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "}"}]], "Output",
 CellChangeTimes->{3.7935164982330337`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f74e079c-64fc-4fa0-a30d-f7e495998255"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.9) [Near-NHEK -> Near-NHEK]", "Section",
 CellChangeTimes->{{3.7934325164932942`*^9, 3.793432525624193*^9}, {
  3.7934498781364393`*^9, 
  3.7934498892626257`*^9}},ExpressionUUID->"fd8cd649-1c84-4613-94ab-\
76ac55534f73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal9", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Kappa]"}], ")"}]}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", "R"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", "R"}], ")"}]}], 
       "]"}]}], "-", 
     RowBox[{"I", " ", 
      RowBox[{"\[Pi]", "/", "\[Kappa]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
     RowBox[{"Sinh", "[", 
      RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", 
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", 
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.793441770861747*^9, 3.793441933901557*^9}, {
  3.793454358136215*^9, 3.793454360852724*^9}, {3.7934673013194723`*^9, 
  3.793467331861597*^9}, {3.793515686173514*^9, 3.7935157246223984`*^9}, {
  3.793515861664324*^9, 3.793515898662877*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b0739b29-93d7-4b99-96eb-98499b6b22cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7935160939813843`*^9, 3.793516095956547*^9}, {
  3.793516344604412*^9, 3.793516368540152*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"4ce05277-4c00-43d0-acff-4f2bb268c626"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498270835*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"25d18c5c-3d81-44fe-bdd8-f9dfb2656c5b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498270835*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"eff50355-6b30-4df9-8b98-29c53365e5e6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.12) [NHEK -> NHEK]", "Section",
 CellChangeTimes->{{3.793432544282239*^9, 3.793432546407918*^9}, {
  3.793449838458202*^9, 
  3.793449844184121*^9}},ExpressionUUID->"8ef9ea79-9f82-419a-9186-\
641128523e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal12", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"T", "^", "2"}]}], ")"}]}], "-", "1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
         RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"R", "^", "2"}], "T", " ", 
         RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}], " ", "T", " ", 
        RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"R", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
        RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"T", "^", "2"}]}], ")"}]}], "-", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"R", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
        RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}], "T", " ", 
        RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], "R"}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "T"}], "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], "R"}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "T"}], " ", "-", "1"}], ")"}]}]}], ")"}]}], 
      "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7934437058809814`*^9, 3.7934438807540703`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ea9d27ee-b21b-4675-afb8-f9ec220a36a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793443892956398*^9, 3.7934439023242693`*^9}, {
  3.7934498359294415`*^9, 3.793449836519493*^9}, {3.7935162810690365`*^9, 
  3.793516331618441*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"9511faf3-0bb6-4d00-8a39-02bd53fb3826"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983176765`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"47952b0e-7858-4547-a3fe-bfcb1eca4696"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983176765`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"a7d01caf-5b89-4f41-97cd-f65cc9eb1323"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.14) [Near-NHEK -> Near-NHEK]", "Section",
 CellChangeTimes->{{3.7934325524915886`*^9, 3.79343255381485*^9}, {
  3.7934517576379576`*^9, 
  3.7934517672431016`*^9}},ExpressionUUID->"b19231bb-2337-4303-a816-\
5f33446f8002"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Kappa]", " ", "T"}], "]"}], "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"\[Chi]", " ", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conformal14", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", "R"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R14", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], "]"}]}], ",", "R14", ",", 
    RowBox[{"\[CapitalPhi]", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"R14", "+", "\[Kappa]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"R14", "-", "\[Kappa]"}], ")"}]}]}], "]"}]}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.7934440557818494`*^9, 3.7934440828287992`*^9}, {
  3.7934442617255683`*^9, 3.7934442959500012`*^9}, {3.7934443438111467`*^9, 
  3.793444475463503*^9}, {3.793453690897098*^9, 3.793453741962775*^9}, {
  3.793453787982395*^9, 3.7934537906608*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"2cd4c7d4-048d-42e5-b05f-48971f9b4aaf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793444488799163*^9, 3.7934445021649714`*^9}, {
  3.793450541769108*^9, 3.793450544443721*^9}, {3.793451068414695*^9, 
  3.7934510727888036`*^9}, {3.7934520717573876`*^9, 3.793452075100535*^9}, {
  3.7934538152279863`*^9, 3.793453822234089*^9}, {3.793454178430481*^9, 
  3.7934542222815866`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"98179e5c-19c1-46ea-a1e9-333fd4a633a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983710976`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"edccf25b-34bb-4c60-a5c1-6ced94b223d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983710976`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"24b3b87e-356c-4911-b371-8fd58876ce32"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 179, 3, 55, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[762, 27, 465, 8, 189, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1230, 37, 371, 8, 63, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1604, 47, 665, 15, 68, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2272, 64, 278, 5, 55, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2553, 71, 851, 18, 148, "Text",ExpressionUUID->"684e72fc-b45f-4896-8ee4-a7507cba2438"],
Cell[3407, 91, 738, 17, 55, "Input",ExpressionUUID->"69b5365a-5e22-4363-8cb2-ef4d4d020d33"],
Cell[CellGroupData[{
Cell[4170, 112, 268, 5, 80, "Section",ExpressionUUID->"4e039ef2-19cb-46cb-aa31-286d5e425388"],
Cell[4441, 119, 1326, 37, 145, "Input",ExpressionUUID->"f424cae0-922c-493a-8ca9-f62cb8400ae4"],
Cell[5770, 158, 2356, 65, 169, "Input",ExpressionUUID->"c43f226a-add1-467a-bbae-051d914b2d88"]
}, Closed]],
Cell[CellGroupData[{
Cell[8163, 228, 219, 4, 62, "Section",ExpressionUUID->"bff44c08-0323-43e4-b8cf-12560ce3d8a0"],
Cell[8385, 234, 1149, 35, 55, "Input",ExpressionUUID->"1aade772-b325-445f-a30c-0a8b200b4f37"],
Cell[CellGroupData[{
Cell[9559, 273, 1557, 36, 60, "Input",ExpressionUUID->"4a52565b-9f3e-4f23-b116-a09d97adc7d5"],
Cell[11119, 311, 153, 3, 39, "Output",ExpressionUUID->"ee7a90fe-468c-4d22-bb84-034f1d8190f4"],
Cell[11275, 316, 153, 3, 39, "Output",ExpressionUUID->"27f462cc-5423-4b14-813f-aafffee43468"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11477, 325, 295, 4, 62, "Section",ExpressionUUID->"d11a5e36-b5ba-442e-b60a-82849de230ec"],
Cell[11775, 331, 1523, 41, 55, "Input",ExpressionUUID->"a478d4d4-991b-4ae2-bbde-caa88847f78b"],
Cell[13301, 374, 1075, 32, 55, "Input",ExpressionUUID->"f2c06ab7-5e22-4ef3-9e5f-c01a24ac6b08"],
Cell[14379, 408, 191, 3, 41, "Text",ExpressionUUID->"1c4300ba-cacf-44be-b5e2-00824decbd9d"],
Cell[CellGroupData[{
Cell[14595, 415, 865, 22, 55, "Input",ExpressionUUID->"1427b7e8-ac7a-4950-8c82-63de752495ed"],
Cell[15463, 439, 222, 5, 39, "Output",ExpressionUUID->"f74e079c-64fc-4fa0-a30d-f7e495998255"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15734, 450, 230, 4, 62, "Section",ExpressionUUID->"fd8cd649-1c84-4613-94ab-76ac55534f73"],
Cell[15967, 456, 2385, 68, 100, "Input",ExpressionUUID->"b0739b29-93d7-4b99-96eb-98499b6b22cb"],
Cell[CellGroupData[{
Cell[18377, 528, 1271, 32, 60, "Input",ExpressionUUID->"4ce05277-4c00-43d0-acff-4f2bb268c626"],
Cell[19651, 562, 153, 3, 39, "Output",ExpressionUUID->"25d18c5c-3d81-44fe-bdd8-f9dfb2656c5b"],
Cell[19807, 567, 153, 3, 39, "Output",ExpressionUUID->"eff50355-6b30-4df9-8b98-29c53365e5e6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20009, 576, 215, 4, 62, "Section",ExpressionUUID->"8ef9ea79-9f82-419a-9186-641128523e25"],
Cell[20227, 582, 2967, 91, 100, "Input",ExpressionUUID->"ea9d27ee-b21b-4675-afb8-f9ec220a36a5"],
Cell[CellGroupData[{
Cell[23219, 677, 1316, 33, 60, "Input",ExpressionUUID->"9511faf3-0bb6-4d00-8a39-02bd53fb3826"],
Cell[24538, 712, 155, 3, 39, "Output",ExpressionUUID->"47952b0e-7858-4547-a3fe-bfcb1eca4696"],
Cell[24696, 717, 155, 3, 39, "Output",ExpressionUUID->"a7d01caf-5b89-4f41-97cd-f65cc9eb1323"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24900, 726, 230, 4, 62, "Section",ExpressionUUID->"b19231bb-2337-4303-a816-5f33446f8002"],
Cell[25133, 732, 2871, 80, 145, "Input",ExpressionUUID->"2cd4c7d4-048d-42e5-b05f-48971f9b4aaf"],
Cell[CellGroupData[{
Cell[28029, 816, 1478, 35, 60, "Input",ExpressionUUID->"98179e5c-19c1-46ea-a1e9-333fd4a633a7"],
Cell[29510, 853, 155, 3, 39, "Output",ExpressionUUID->"edccf25b-34bb-4c60-a5c1-6ced94b223d2"],
Cell[29668, 858, 155, 3, 39, "Output",ExpressionUUID->"24b3b87e-356c-4911-b371-8fd58876ce32"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Explicit_polar_parametrizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    134311,       3083]
NotebookOptionsPosition[    126046,       2937]
NotebookOutlinePosition[    126412,       2953]
CellTagsIndexPosition[    126369,       2950]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Explicit Solutions to the Polar Geodesic Integrals in Kerr and (near-)NHEK\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 3.79343170659881*^9}, {
  3.793519282327829*^9, 3.793519296966851*^9}, {3.7935195628055205`*^9, 
  3.793519588005496*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the solutions listed below do satisfy the \
geodesic equations. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit geodesics parametrizations for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793435936941037*^9, 
  3.79343595890695*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "This notebook provides explicit solutions for geodesic polar angle \[Theta] \
and polar integrals as a function of Mino time \[Lambda], both in Kerr and \
(near-)NHEK spacetimes. \n\n",
 StyleBox["Kerr.",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 " For each non-degenerate class of polar motion, one defines the polar \
parameters \[Lambda]i\[Theta]<class_name> and \[CapitalLambda]<class_name>. \
They are functions of the geodesic parameters Q, l, EE, \[Epsilon]0, si\
\[Theta], \[Lambda]i, \[Theta]i. \n\nThe number of turning points of the \
motion is implemented in a function m[\[Lambda],\[CapitalLambda],\[Lambda]i\
\[Theta]] for all classes but the vortical one, which uses the separate \
function mVortical[\[Lambda],\[CapitalLambda],\[Lambda]i\[Theta]]. \n\nThe \
geodesic polar angle is implemented as cos\[Theta]<class_name>[\[Lambda]] and \
\[Theta]<class_name>[\[Lambda]]. The polar integrals are \
\[CapitalPhi]hat<class_name>[\[Lambda],m] and That<class_name>[\[Lambda],m]. \
The possible classes names in Kerr geometry are ",
 StyleBox["Pendular, PendularNought, Vortical",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Attractive",
  FontSlant->"Italic"],
 ".\n\n",
 StyleBox["In (near-)NHEK",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 ", the geodesic polar angle is implemented as cos\[Theta]<class_name>NH[\
\[Lambda]] and \[Theta]<class_name>NH[\[Lambda]]. The polar integral is \
\[CapitalPhi]<class_name>NH[\[Lambda],m]]. The possible classes names are",
 StyleBox[" Pendular",
  FontSlant->"Italic"],
 " and ",
 StyleBox["PendularNought.",
  FontSlant->"Italic"],
 " Note that the near-horizon polar parameters are denoted \
\[Lambda]i\[Theta]<class_name>NH and \[CapitalLambda]<class_name>NH.\n\nThe \
dictionary between Kerr geodesic parameters Q, l, EE, \[Epsilon]0,... and \
near-horizon parameters Q, l, CNot,... is also explicitly implemented and \
consists in a list of replacement rules denoted as \
nearHorizonPolarDictionary.\n\nMathematica is unable to check symbolically \
that our explicit expressions do satisfy the geodesic equations. For each \
class of motion, we consequently check the validity of geodesic equations for \
a few randomly chosen numerical values of the parameters."
}], "Text",
 CellChangeTimes->{{3.7934297250827646`*^9, 3.7934301264517736`*^9}, {
  3.7934303526766605`*^9, 3.7934304339184504`*^9}, {3.7934317341234465`*^9, 
  3.7934317351495943`*^9}, {3.7934359680995903`*^9, 3.7934360312823553`*^9}, {
  3.7935196110183887`*^9, 3.7935196254490514`*^9}, {3.7939716997163954`*^9, 
  3.7939717084456882`*^9}, {3.793971739105358*^9, 3.7939717959946494`*^9}, {
  3.79397196277528*^9, 3.7939719741798916`*^9}, {3.793972065390688*^9, 
  3.7939724757226915`*^9}, {3.793972588677024*^9, 3.793972645681967*^9}, {
  3.793976187664882*^9, 3.793976776115029*^9}, {3.7939784699030313`*^9, 
  3.7939785159654455`*^9}, {3.7939785844452643`*^9, 3.7939787352993546`*^9}, {
  3.794056302690733*^9, 3.794056303535556*^9}, {3.794056426576776*^9, 
  3.7940564443427353`*^9}},ExpressionUUID->"936a73ce-3113-4778-ad32-\
e88b4088ac69"],

Cell[CellGroupData[{

Cell["Solutions in Kerr", "Chapter",
 CellChangeTimes->{{3.7935196500179834`*^9, 3.793519650603649*^9}, {
  3.7935198516858253`*^9, 
  3.793519854058202*^9}},ExpressionUUID->"99d39218-3b2f-49b9-8782-\
f80b5d6b4f05"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Polar Potential and Roots",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.793519667686262*^9, 
  3.793519684518284*^9}},ExpressionUUID->"36f7037b-5e60-4bd6-93f9-\
15278287c182"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", "+", 
         RowBox[{"l", "^", "2"}]}], ")"}], "/", "\[Epsilon]0"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zP", "=", 
   RowBox[{"\[CapitalDelta]\[Theta]", "+", 
    RowBox[{
     RowBox[{"Sign", "[", "\[Epsilon]0", "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Theta]", "^", "2"}], "+", 
       RowBox[{"Q", "/", "\[Epsilon]0"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zM", "=", 
   RowBox[{"\[CapitalDelta]\[Theta]", "-", 
    RowBox[{
     RowBox[{"Sign", "[", "\[Epsilon]0", "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Theta]", "^", "2"}], "+", 
       RowBox[{"Q", "/", "\[Epsilon]0"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z0", "=", 
   RowBox[{"Q", "/", 
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{"l", "^", "2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7935199286972046`*^9, 3.793519996485612*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3e9d287c-1113-4df1-85a6-a8ae7fcde3c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "^", "2"}]}], " ", "z"}], " ", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{"\[Epsilon]0", " ", "z"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.793519999332569*^9, 3.793520031593274*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f780d9d3-ddd2-4151-beec-3eeca1c261a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "\[Lambda]_", ",", "\[CapitalLambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}],
   ":=", 
  RowBox[{"Floor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "/", "\[CapitalLambda]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]\[Theta]"}], ")"}]}], "+", 
    RowBox[{"1", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mVortical", "[", 
   RowBox[{
   "\[Lambda]_", ",", "\[CapitalLambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"2", "/", "\[CapitalLambda]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]\[Theta]"}], ")"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"Floor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]\[Theta]", "-", "\[Lambda]i"}], ")"}], "/", 
      "\[CapitalLambda]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"si\[Theta]", "-", "1"}], ")"}], "/", "2"}], "+", 
   "1"}]}]}], "Input",
 CellChangeTimes->{{3.7935354870501347`*^9, 3.7935355104342537`*^9}, {
   3.793772903182223*^9, 3.793772908532538*^9}, 3.7939552574234395`*^9, {
   3.793955343307165*^9, 3.793955350401945*^9}, {3.7939561376426277`*^9, 
   3.793956139295667*^9}, {3.79395627324678*^9, 3.7939562842980595`*^9}, {
   3.7939563663175244`*^9, 3.7939563823666086`*^9}, {3.793956435969943*^9, 
   3.793956443933025*^9}, {3.7939565392743244`*^9, 3.793956588256917*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"68375276-c065-4729-8cd6-9674dd421657"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Checks of the Geodesic Equations",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.7935995958917446`*^9, 
  3.793599616751952*^9}},ExpressionUUID->"90519bef-d346-4954-a057-\
28d5a8452d0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkTheta", "[", 
   RowBox[{"ct_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"ct", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{"\[CapitalTheta]", "[", 
    RowBox[{"ct", "^", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkPhi", "[", 
   RowBox[{"phi_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"phi", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "^", "2"}], "-", "1"}], ")"}], 
    "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkT", "[", 
   RowBox[{"T_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "4"}]}]}]}], "Input",
 CellChangeTimes->{{3.7936005685493937`*^9, 3.7936005712469425`*^9}, {
   3.793600603483424*^9, 3.7936007300676146`*^9}, {3.793600779436388*^9, 
   3.79360078399229*^9}, 3.793602418995575*^9, {3.7936026015484753`*^9, 
   3.7936026139257455`*^9}, {3.793603006782316*^9, 3.793603025119867*^9}, {
   3.793603248244872*^9, 3.793603253155581*^9}, {3.793603346695136*^9, 
   3.793603398258355*^9}, {3.7936036139510326`*^9, 3.793603615387806*^9}, {
   3.7936036565527754`*^9, 3.7936036602516675`*^9}, {3.7936037831967273`*^9, 
   3.793603797981406*^9}, {3.793608306913743*^9, 3.79360834511693*^9}, {
   3.7936153933507433`*^9, 3.793615395702774*^9}, {3.7936154479307823`*^9, 
   3.7936154555334888`*^9}, {3.7936154949195766`*^9, 
   3.7936155785115547`*^9}, {3.793615842022027*^9, 3.793615859287511*^9}, {
   3.793615903762249*^9, 3.793615908154233*^9}, {3.793616089029359*^9, 
   3.7936160894670153`*^9}, {3.7936162886495433`*^9, 
   3.7936162912516947`*^9}, {3.793642371930133*^9, 3.793642381073465*^9}, {
   3.793894150006049*^9, 3.793894158350882*^9}, {3.79389420468234*^9, 
   3.7938942168229065`*^9}, {3.79389428672198*^9, 3.793894289433567*^9}, 
   3.7938943986163874`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a5a7d0f4-e324-49c7-b756-f9f667d993b3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pendular(\[CapitalEHat],Q)", "Section",
 CellChangeTimes->{{3.7935197251122627`*^9, 3.793519736212841*^9}, {
  3.7937737416481643`*^9, 3.793773742362486*^9}, {3.79386107771813*^9, 
  3.7938610780404105`*^9}},ExpressionUUID->"1814c90e-73bb-4868-9e14-\
0b63a714bc3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]Plus", "[", "x_", "]"}], ":=", 
  RowBox[{"ArcSin", "[", 
   RowBox[{"x", "/", 
    RowBox[{"Sqrt", "[", "zP", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EllipticEPrime", "[", 
   RowBox[{"x_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", "m"}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EllipticE", "[", 
      RowBox[{"x", ",", "m"}], "]"}], "-", 
     RowBox[{"EllipticF", "[", 
      RowBox[{"x", ",", "m"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Pendular", "=", 
   RowBox[{"\[Lambda]i", "-", 
    RowBox[{
     RowBox[{"si\[Theta]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
     RowBox[{"EllipticF", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]Plus", "[", 
        RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
       RowBox[{"zP", "/", "zM"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]Pendular", "=", 
   RowBox[{
    RowBox[{"4", " ", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
    RowBox[{"EllipticK", "[", 
     RowBox[{"zP", "/", "zM"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.793520294479722*^9, 3.7935202962880774`*^9}, 3.7935203550400777`*^9, {
   3.793520422435239*^9, 3.793520423153987*^9}, {3.7935275355425253`*^9, 
   3.7935275405350847`*^9}, {3.7935318885766916`*^9, 
   3.7935318999454656`*^9}, {3.7935355496390963`*^9, 3.793535551100993*^9}, {
   3.7935356006109147`*^9, 3.7935356150229626`*^9}, 3.793602783542244*^9, {
   3.793773331447963*^9, 3.793773369799218*^9}, {3.7937734322487116`*^9, 
   3.7937734525245953`*^9}, {3.7937735363876915`*^9, 
   3.7937735394356484`*^9}, {3.7939633610371847`*^9, 3.7939633613613186`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"78a21728-fbbc-4546-8c7a-048af634c414"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"si\[Theta]", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"JacobiSN", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Pendular"}], ")"}]}], ",", 
     RowBox[{"zP", "/", "zM"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7935203574266787`*^9, 
   3.7935203584611425`*^9}, 3.793527547965311*^9, {3.793535647851058*^9, 
   3.793535652316252*^9}, {3.7936005279838686`*^9, 3.7936005292814116`*^9}, {
   3.793602451203966*^9, 3.793602454085387*^9}, 3.7936027863907356`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a0c70d6b-dc1a-467c-b4c4-badab1ce1924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Pendular", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.793599544989668*^9, 3.793599546411831*^9}, {3.793603566916628*^9, 
  3.793603568283904*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2c20aedb-4a25-45da-a141-0decca5fff4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatPendular", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "m", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}], "+", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"\[CapitalPsi]Plus", "[", 
          RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}], ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}], "-", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"\[CapitalPsi]Plus", "[", 
          RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}]}], ")"}]}], "-", "\[Lambda]", 
   "+", "\[Lambda]i"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatPendular", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"zP", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "m", " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Plus", "[", 
         RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}], "-", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Plus", "[", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3VBg9ELJ4I3jvS+Gn0G0/rbw7yCa5/OsPyB6Wslf
RmUgnTZPkwlET3uivBVE3131YheInqObcghEB+3KOwOidQ5/uACij+0yvw6i
+9OM701wfuPo9rTsPoheJc2dOAVILzCYBaZ9xBUbpwHpCVtXgulAnbkd24H0
mUT7ThB9zuPXDxBtKqTCvANIh8kfkNkJpLlWe8mC6KYUlQIQPU/EBUzHHRWd
dwZI7zrIvABE9z2d4Mfj8sYx325LIIi+pK2SAaL5sn1zQPTx+I81IPrfUfUG
EL2wNvStGZDWadB+B6KfcNTLmAPpgh9psiB6yfM3mzKAdGblii0gGgBxqZiy

  "],
 CellLabel->"In[18]:=",ExpressionUUID->"d555233b-51a6-4e36-b226-d02985d289b5"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"53c1e638-9e6e-4207-bacb-\
68048af2a04c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersPendular", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", 
          "si\[Theta]loc", ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", 
          "\[Lambda]loc", ",", "zPloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Qloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"lloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"EEloc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Epsilon]0loc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]iloc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]loc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"si\[Theta]loc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"zPloc", "=", 
          RowBox[{"zP", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
             RowBox[{"l", "\[Rule]", "lloc"}], ",", 
             RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
            "}"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Theta]iloc", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", "zPloc", "]"}], "]"}], ",", 
             RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "->", "Qloc"}], ",", 
           RowBox[{"l", "->", "lloc"}], ",", 
           RowBox[{"EE", "->", "EEloc"}], ",", 
           RowBox[{"\[Epsilon]0", "->", "\[Epsilon]0loc"}], ",", 
           RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "->", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]i", "->", "\[Lambda]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"checkTheta", "[", 
            RowBox[{
             RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
             "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
          "10"}], "]"}], ",", "10"}], "]"}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatPendular", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Pendular", ",", 
               "\[Lambda]i\[Theta]Pendular"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkT", "[", 
          RowBox[{
           RowBox[{"ThatPendular", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Pendular", ",", 
               "\[Lambda]i\[Theta]Pendular"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.793608816977468*^9, 3.793608846760194*^9}, {3.793609197928587*^9, 
   3.793609199084628*^9}, 3.793685154932818*^9, {3.7936919369244337`*^9, 
   3.7936919616361475`*^9}, {3.7937735833692727`*^9, 3.79377363602427*^9}, {
   3.793860487725263*^9, 3.793860503593131*^9}, {3.793860855818449*^9, 
   3.7938608679927034`*^9}, {3.7938695134869137`*^9, 
   3.7938695433432665`*^9}, {3.7939554547203765`*^9, 3.793955547020368*^9}, {
   3.7939622502126446`*^9, 3.793962294679261*^9}, {3.793962335786572*^9, 
   3.7939623368763957`*^9}, {3.7939633274587464`*^9, 
   3.7939633326793933`*^9}, {3.79396380649724*^9, 3.793963823056332*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"bd209fc7-d51b-412f-9bfe-57d8f00ad587"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3.885780586188048`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.440892098500626`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.1094237467877974`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.106226635438361`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.881784197001252`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6653345369377348`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.220446049250313`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.794056485411687*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"44092402-28f7-46fc-b0ae-e28cf6cc10e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.3306690738754696`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.9081958235744878`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.6653345369377348`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.2434497875801753`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.7470027081099033`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.3306690738754696`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.7940564855013027`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"cb3f9c6c-bf54-48f2-b0a9-aff151fc0f20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.5167042928819772`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.968885967768458`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.271161533457416`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1205229452637688`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.3042826247674526`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.596323321948148`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.163336342344337`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.1145598333150986`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.794056485619835*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"fc67992f-f3bf-47b8-ad0e-043e193bbc1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Pendular", "o"], "(", "Q", ")"}], 
  TraditionalForm]],ExpressionUUID->"69716c7b-6850-495f-9d6b-ae55cd6646a7"]], \
"Section",
 CellChangeTimes->{{3.7935197474810667`*^9, 
  3.7935197537627497`*^9}},ExpressionUUID->"2cfba106-e66d-40ad-a3d5-\
e9b667bdbe31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]PendularNought", "=", 
   RowBox[{"\[Lambda]i", "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"z0", "/", "Q"}], "]"}], 
     RowBox[{"ArcSin", "[", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]i", "]"}], "/", 
       RowBox[{"Sqrt", "[", "z0", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.79360692899298*^9, 3.793606929282679*^9}, {3.793607579964533*^9, 
   3.7936075843585434`*^9}, {3.793607614669133*^9, 3.7936076156689005`*^9}, {
   3.7936167340378733`*^9, 3.7936167511604605`*^9}, {3.7936969094632063`*^9, 
   3.793696911677313*^9}, 3.7939633958347197`*^9, 3.794056304665132*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"55401461-1393-4f0b-9337-429b15bc1ea1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"si\[Theta]", " ", 
   RowBox[{"Sqrt", "[", "z0", "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Q", "/", "z0"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]PendularNought"}], ")"}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.793607587899061*^9, 3.7936076251191688`*^9}, {3.793696916702499*^9, 
   3.7936969201173773`*^9}, 3.793963411623929*^9, {3.794056305253179*^9, 
   3.7940563062278976`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"05bd4ca3-9ddf-48f4-9e2f-76208a38c644"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]PendularNought", "=", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"z0", "/", "Q"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7833333928438544`*^9, 3.7833334129037514`*^9}, {
   3.793607636901387*^9, 3.793607639471887*^9}, {3.793696891016058*^9, 
   3.7936969035496397`*^9}, 3.7939634151224136`*^9, 3.794056307507021*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"43a53e28-5c0a-4652-8238-ea4d7108187a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.79360765020049*^9, 3.7936076643178854`*^9}, {3.794056307940872*^9, 
  3.794056308529739*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1248f056-dd09-4076-8914-2b28da253ed2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
    RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"z0", "/", 
       RowBox[{"(", 
        RowBox[{"Q", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z0"}], ")"}]}], ")"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", "\[Pi]"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", "si\[Theta]", " ", 
        RowBox[{"ArcSin", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z0"}], ")"}], "/", "z0"}], "]"}], 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "]"}]}],
          "]"}]}], "-", 
       RowBox[{"si\[Theta]", " ", 
        RowBox[{"ArcSin", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z0"}], ")"}], "/", "z0"}], "]"}], 
          RowBox[{"Cot", "[", "\[Theta]i", "]"}]}], "]"}]}]}], ")"}]}], "-", 
    "\[Lambda]", "+", "\[Lambda]i"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "2.42", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatPendularNought", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z0", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"z0", "/", "Q"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", "si\[Theta]", " ", 
         RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"z0", "-", 
           RowBox[{
            RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "^",
             "2"}]}], "]"}]}], "-", 
        RowBox[{"si\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"z0", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "2.42", ")"}]}], " ", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.793616512911333*^9, 3.793616516265131*^9}, {
  3.7936168800268106`*^9, 3.793616883486873*^9}, {3.7936171706790614`*^9, 
  3.7936171893093204`*^9}, {3.793617431515233*^9, 3.793617447748349*^9}, {
  3.7936196183104534`*^9, 3.7936197347077894`*^9}, {3.793620267991099*^9, 
  3.793620318811451*^9}, {3.793620781923214*^9, 3.7936207859607334`*^9}, {
  3.793641661392619*^9, 3.793641664798808*^9}, {3.793642237536662*^9, 
  3.793642242069127*^9}, {3.793687465929226*^9, 3.793687492930029*^9}, {
  3.7936969474933243`*^9, 3.793696954932329*^9}, {3.793697179721383*^9, 
  3.793697216648965*^9}, {3.7939619300818644`*^9, 3.79396193324998*^9}, {
  3.793962051739007*^9, 3.793962055192292*^9}, {3.7939634556556125`*^9, 
  3.793963481240101*^9}, {3.793963562517027*^9, 3.7939635695400877`*^9}, {
  3.794056309087522*^9, 3.7940563115120163`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6be30a38-8a83-4f53-b81a-af32ecb7e089"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"42171fc9-c7f5-4225-86ab-\
5d79d876dddf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersPendularNought", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Qloc", ",", "lloc", ",", "EEloc", ",", "si\[Theta]loc", ",", 
         "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "z0loc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Qloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"EEloc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z0loc", "=", 
         RowBox[{"z0", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
            RowBox[{"l", "\[Rule]", "lloc"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "->", "Qloc"}], ",", 
          RowBox[{"l", "->", "lloc"}], ",", 
          RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
          RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", 
          RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkTheta", "[", 
         RowBox[{
          RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkPhi", "[", 
         RowBox[{
          RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"m", "[", 
             RowBox[{
             "\[Lambda]", ",", "\[CapitalLambda]PendularNought", ",", 
              "\[Lambda]i\[Theta]PendularNought"}], "]"}]}], "]"}], ",", 
          RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkT", "[", 
         RowBox[{
          RowBox[{"ThatPendularNought", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"m", "[", 
             RowBox[{
             "\[Lambda]", ",", "\[CapitalLambda]PendularNought", ",", 
              "\[Lambda]i\[Theta]PendularNought"}], "]"}]}], "]"}], ",", 
          RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFtIk3EcxvGhzkOtyIi8yNSVVDRnjA7MomQ1ckmpDJEGkm442ULWNmEl
IZluukR9ZZqKoHZAsxTnyqnx2lFpJaJpsrZVa1thChPqImjSWu/zv/jxufk9
X67iilQZxWKxBMzBf7RCN3kmKOrSRV+FznfC65Ctn66G7fe0tVB4ZMQIxxY4
TdBYuI2CcTJ/J7QWL3XDRrrsLunYmu3Qd2ftKZxIPuSGRSc7vsDyD6NfIc9Z
sAIrhhxrxH11f6D7Re8GHH79t4VmNK9v74SS/qANTpXOT8BwwQINK0q8RE8W
exraGrvewNXKH/FTjIVZigSYJyneBUvFamLOcDj2JWM+OzMOSmdn6l4xbmSE
G6DHyGuFw/a5Nih5EO2FuRwTcdyX+hNq1rVEVW/87jnGguVIGjRcWuTBlZvd
mXC2jToM5WF1DjztH9DD0I3jlZDz3F4HYwVhI6z/nnELbkpcbCL7VZEFRuR5
RCoUMwQfZWuIhqQtPj9jVDY3AGP6I3sD6PA374cDKYV82PzJIoBm20EJnPlV
TdwZlVoEd9SaZbCK9tTA946zJvJvlrXCrc4nxOW85BHSv68ah6OXfws44qBo
XigWQpdGJD/BGEiUlkGWy6pWMh4zhLTQS6UNQmEP/yHkXnhmhfIx2WM42VKu
UTG6P5p10DyYXg+PfqtpgM723NuwJOltF6SUe3qhnp3SB68tGc+pGdOtFmKP
49RF6DKdl8PPdALVwXigr4r4H26mmEw=
  "],
 CellLabel->"In[27]:=",ExpressionUUID->"6270cb43-60be-486d-ae48-c2c39e7c7a56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.440892098500626`*^-16"}], ",", 
   RowBox[{"-", "1.1102230246251565`*^-16"}], ",", "1.3877787807814457`*^-17",
    ",", 
   RowBox[{"-", "5.551115123125783`*^-17"}], ",", "0.`", ",", "0.`", ",", 
   "2.220446049250313`*^-16", ",", 
   RowBox[{"-", "3.552713678800501`*^-15"}], ",", "0.`", ",", 
   "4.163336342344337`*^-17"}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.79405648574369*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"76eabbb1-2f49-4c82-8dff-4a5f7715cfd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3.903127820947816`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"9.8879238130678`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.303929616531697`*^-19"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.2742905609062234`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.5265566588595902`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.881784197001252`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.794056485745948*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"37f7af1f-0c96-4ef9-9ef2-1b93dc37af36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0587911840678754`*^-22"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.469446951953614`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.938893903907228`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.4680925626039425`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.470329472543003`*^-21", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.744386749103933`*^-19", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0408340855860843`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.938893903907228`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.794056485754615*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"1f7e800e-7cab-4ac3-94e6-23ee9c7a5d47"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vortical(\[CapitalEHat],Q)", "Section",
 CellChangeTimes->{{3.793519758631226*^9, 3.793519765685212*^9}, 
   3.7936068745428348`*^9, {3.793773735177787*^9, 3.793773735956231*^9}, {
   3.7939639162269063`*^9, 
   3.793963916613417*^9}},ExpressionUUID->"b752ef26-466b-467c-b89a-\
211eace1e552"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mt", "=", 
   RowBox[{"1", "-", 
    RowBox[{"zM", "/", "zP"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]Minus", "[", "x_", "]"}], ":=", 
  RowBox[{"ArcSin", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", "zP"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zM", "-", "zP"}], ")"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Vortical", "=", 
   RowBox[{"\[Lambda]i", "+", 
    RowBox[{
     RowBox[{"si\[Theta]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
     RowBox[{"EllipticF", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]Minus", "[", 
        RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.7833368628917904`*^9, 3.7833368630770597`*^9}, {3.7833369227101316`*^9, 
   3.7833369558726707`*^9}, {3.783415790101486*^9, 3.7834157923950825`*^9}, {
   3.7834158589262257`*^9, 3.783415861460668*^9}, {3.7936084147613497`*^9, 
   3.7936084556185527`*^9}, {3.793892966781784*^9, 3.793892971917545*^9}, {
   3.7938934604987583`*^9, 3.7938935055225973`*^9}, {3.793946432303645*^9, 
   3.7939464755142097`*^9}, {3.7939465598871655`*^9, 3.793946571313106*^9}, {
   3.7939478975240927`*^9, 3.7939478989288597`*^9}, {3.7939484016777267`*^9, 
   3.793948403249854*^9}, {3.793949926486062*^9, 3.7939499268220615`*^9}, {
   3.7939515865778084`*^9, 3.7939516230809526`*^9}, {3.7939617353616076`*^9, 
   3.793961758620797*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e2e1bc4e-99cb-4482-8357-9d25a92e3521"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"h", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"JacobiDN", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Vortical"}], ")"}]}], ",",
      "mt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7833372771201253`*^9, 
   3.783337288659954*^9}, {3.783413507023712*^9, 3.783413524030274*^9}, {
   3.7936084651908894`*^9, 3.7936084694889226`*^9}, {3.793867048810379*^9, 
   3.7938670518748846`*^9}, {3.793892921981148*^9, 3.7938929568000803`*^9}, {
   3.7938930007409153`*^9, 3.79389303080453*^9}, 3.7938934415238237`*^9, {
   3.793893481097804*^9, 3.79389352886084*^9}, {3.793894469568448*^9, 
   3.7938944905083203`*^9}, {3.7939465183306875`*^9, 3.793946544838843*^9}, {
   3.7939465897773323`*^9, 3.793946590119832*^9}, {3.7939478276820498`*^9, 
   3.793947831110363*^9}, {3.793948408236005*^9, 3.7939484089779787`*^9}, {
   3.7939499400779467`*^9, 3.7939499435990534`*^9}, {3.7939516277603397`*^9, 
   3.7939516312481923`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5253a71a-203e-4b07-89bb-98a145cb93f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]Vortical", "=", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
    RowBox[{"EllipticK", "[", "mt", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7833333928438544`*^9, 3.7833334129037514`*^9}, {
  3.7833352343299713`*^9, 3.7833352526659904`*^9}, {3.7833352900290403`*^9, 
  3.783335298193239*^9}, {3.7833373829998064`*^9, 3.783337389460331*^9}, {
  3.7936085207852783`*^9, 3.7936085223261395`*^9}, {3.793949950625534*^9, 
  3.7939499509158225`*^9}, {3.7939516335305977`*^9, 3.7939516340300283`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e7a39f76-fab9-4513-94ce-10853c461957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Vortical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.7936085248992357`*^9, 3.7936085452718935`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fbb2658c-636b-4440-a316-e257d03a248f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatVortical", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zP"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"si\[Theta]", " ", "h", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "m"}]}], ")"}], "/", "2"}]}]}],
         ")"}], 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zM", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", "mt"}], "]"}]}], "-", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"zM", "-", "zP"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zP"}], ")"}]}], ",", 
         RowBox[{"\[CapitalPsi]Minus", "[", 
          RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}], ",", 
         "mt"}], "]"}]}], "+", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"zM", "-", "zP"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zP"}], ")"}]}], ",", 
         RowBox[{"\[CapitalPsi]Minus", "[", 
          RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
        "]"}]}]}], ")"}]}], "-", "\[Lambda]", "+", 
   "\[Lambda]i"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatVortical", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"zP", "/", "\[Epsilon]0"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", 
        RowBox[{"si\[Theta]", " ", "h", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "m"}]}], ")"}], "/", "2"}]}]}], 
       ")"}], 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", "mt"}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Minus", "[", 
         RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}], ",", 
        "mt"}], "]"}]}], "-", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Minus", "[", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
       "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0sgnEAB+C8qdbqYDYym0xNJix0aHOIyoXNpQOtg5klGZOZzcdJQzMH
uQgtzrw+Dm2M3HqnaUIHq7Wlxpq9o42tZPP9/3V49tQM2o1DFIfDqSTw/EQr
K2vO6JK5lixWnfR9YHHW843dUz9FcrJ1p57C7rT8GN/TrB97mywBbPSPh3Ej
8xbBQb8mhqN5TbyLrI/nElgRzz9i/lj1C04Ic69YnPor3OC4zePitmxhZcRe
3k0O8JRSHFZ7L7CaOQziDkkyhX0uxQM+6i97wnfRXhZv3piezw0ZHR3TvWOZ
Zu8yTaZCc1fYvF8StnRmdAcq6hpP96x+WclnHPoXV3AlvGGy20wL8KlVXIs/
Xbk6rLU5tHh2WdSOtxcmKRtZuOQRYf6uqQpzR9elmDHoGbwm2Sg8s2gP4VKn
r7B4YMs5Qma1ghX8D3s4x3w=
  "],
 CellLabel->"In[34]:=",ExpressionUUID->"8ad3aee7-e4cd-43f7-8b62-49a051e3c853"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"1a7a347d-01b5-471a-89f0-\
5dff4833f28b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersVortical", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", 
          "si\[Theta]loc", ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", 
          "\[Lambda]loc", ",", "zPloc", ",", "zMloc", ",", "hloc", ",", 
          "aloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"aloc", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"EEloc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"RandomReal", "[", "]"}], "/", 
                 RowBox[{"RandomReal", "[", "]"}]}], "+", "1"}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Qloc", "=", 
             RowBox[{"RandomReal", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"lloc", "-", 
                    RowBox[{"aloc", " ", "EEloc"}]}], ")"}], "^", "2"}]}], 
                ",", "0"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[Epsilon]0loc", "=", 
             RowBox[{
              RowBox[{"aloc", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"EEloc", "^", "2"}], "-", "1"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"zPloc", "=", 
             RowBox[{"zP", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}], ",", 
                RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
               "}"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"zMloc", "=", 
             RowBox[{"zM", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}], ",", 
                RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
               "}"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "<", "zPloc"}], "&&", 
               RowBox[{"0", "<", "zMloc"}], "&&", 
               RowBox[{
                RowBox[{"zPloc", "^", "2"}], "<", "1"}], "&&", 
               RowBox[{
                RowBox[{"zMloc", "^", "2"}], "<", "1"}], "&&", 
               RowBox[{"zPloc", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
               RowBox[{"zMloc", "\[Element]", "Reals"}], "&&", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"lloc", "-", 
                    RowBox[{"aloc", " ", "EEloc"}]}], ")"}], "^", "2"}]}], 
                "<", "Qloc"}]}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]iloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]loc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"si\[Theta]loc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"hloc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Theta]iloc", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Abs", "[", "zMloc", "]"}], "]"}], "]"}], ",", 
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Abs", "[", "zPloc", "]"}], "]"}], "]"}]}], "}"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
           RowBox[{"l", "\[Rule]", "lloc"}], ",", 
           RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
           RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}], ",", 
           RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
           RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
           RowBox[{"h", "\[Rule]", "hloc"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkTheta", "[", 
          RowBox[{
           RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatVortical", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"mVortical", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Vortical", ",", 
               "\[Lambda]i\[Theta]Vortical"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkT", "[", 
          RowBox[{
           RowBox[{"ThatVortical", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"mVortical", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Vortical", ",", 
               "\[Lambda]i\[Theta]Vortical"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936086644732127`*^9, 
   3.793608666305045*^9}, {3.793608733110719*^9, 3.7936087491879797`*^9}, {
   3.7936087880607924`*^9, 3.793608791983117*^9}, {3.7936088825756445`*^9, 
   3.79360888400089*^9}, {3.7936089291214695`*^9, 3.7936090977837667`*^9}, {
   3.793609133982448*^9, 3.7936091373557544`*^9}, {3.7936922007301664`*^9, 
   3.793692210756262*^9}, {3.793692271461446*^9, 3.793692299015068*^9}, {
   3.7938669900736327`*^9, 3.793867034752063*^9}, {3.793867075781683*^9, 
   3.793867079210517*^9}, {3.7938692789020424`*^9, 3.7938692909186926`*^9}, {
   3.7938694030068274`*^9, 3.7938694863068705`*^9}, {3.7938697054196835`*^9, 
   3.7938698773684072`*^9}, {3.7938699775653954`*^9, 3.793870034158165*^9}, {
   3.7938706583062496`*^9, 3.7938706738171296`*^9}, {3.793870733121408*^9, 
   3.7938707708263073`*^9}, {3.793870808981229*^9, 3.793870817176322*^9}, {
   3.793870995520511*^9, 3.793871107338989*^9}, {3.793871146304378*^9, 
   3.7938712587051682`*^9}, {3.7938713046546516`*^9, 
   3.7938713541523676`*^9}, {3.793871419886233*^9, 3.793871523464182*^9}, 
   3.793894122657058*^9, {3.793945490864873*^9, 3.793945638775828*^9}, 
   3.793945684456032*^9, {3.793946408505983*^9, 3.7939464118800125`*^9}, {
   3.7939477530748415`*^9, 3.7939477994489136`*^9}, {3.7939478603382983`*^9, 
   3.7939478767924004`*^9}, {3.793954439342265*^9, 3.7939544898510265`*^9}, {
   3.793954556510341*^9, 3.7939545901748576`*^9}, {3.7939546216360884`*^9, 
   3.7939546368562183`*^9}, {3.7939546792775145`*^9, 
   3.7939546929423294`*^9}, {3.7939547466337805`*^9, 3.793954758464252*^9}, {
   3.793955191210284*^9, 3.7939552136366434`*^9}, {3.793955307695713*^9, 
   3.7939553113102016`*^9}, {3.7939557344515796`*^9, 3.793955738749073*^9}, {
   3.793955785104434*^9, 3.7939557900732107`*^9}, {3.7939558580039563`*^9, 
   3.793955987336134*^9}, {3.793956078574975*^9, 3.7939561013561273`*^9}, {
   3.7939563022571354`*^9, 3.793956313636963*^9}, {3.793956612403586*^9, 
   3.793956679309857*^9}, {3.793959005961484*^9, 3.793959035814703*^9}, {
   3.793959092466578*^9, 3.7939591434149323`*^9}, {3.7939591862408338`*^9, 
   3.793959186510682*^9}, {3.7939610701301756`*^9, 3.79396107498123*^9}, {
   3.793962428455656*^9, 3.7939624825356264`*^9}, {3.7939625504090033`*^9, 
   3.793962552135618*^9}, {3.793962608831356*^9, 3.793962664164342*^9}, {
   3.7939638585280247`*^9, 3.793963870619174*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"46fc29e2-5230-414c-9305-e30e9ec5799b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.453171330633722`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.551115123125783`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.163336342344337`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.469446951953614`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.440892098500626`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.220446049250313`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.049116928532385`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.0531133177191805`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.552713678800501`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056486679907*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5eddc50c-7a32-4eee-b511-05442936e12a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.1744385725905886`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.958078640513122`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.842170943040401`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.171241461241152`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.87960758069039`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.887024366937112`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9051427102567686`*^-12", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.0939474033052647`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.6645352591003757`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056486822969*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4352a859-efa2-422d-9b29-ad3d735a446d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.8843594179761567`*^-13"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.673617379884035`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.440892098500626`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.7755575615628914`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.498001805406602`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.120525977034049`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.85722573273506`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.440892098500626`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056487590111*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5cb36541-9adf-4de4-9ab7-ed898660be8b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equator-Attractive(\[CapitalEHat])", "Section",
 CellChangeTimes->{{3.793519768963184*^9, 3.7935197756947007`*^9}, {
  3.7936099646111565`*^9, 
  3.793609969620178*^9}},ExpressionUUID->"c6ac3e56-d993-4acd-84ef-\
ae7146b661e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Attractive", "=", 
   RowBox[{
    RowBox[{"si\[Theta]", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
    RowBox[{"EllipticF", "[", 
     RowBox[{
      RowBox[{"\[CapitalPsi]Minus", "[", 
       RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.7833368628917904`*^9, 3.7833368630770597`*^9}, {3.7833369227101316`*^9, 
   3.7833369558726707`*^9}, {3.793609941899399*^9, 3.7936099785573664`*^9}, {
   3.793610201832367*^9, 3.7936102182670927`*^9}, {3.793615137340807*^9, 
   3.793615139333847*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"f427b8bd-e101-48f4-913b-bd5b38ab6745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"h", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"Sech", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Attractive"}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
  3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7833372771201253`*^9, 
  3.783337288659954*^9}, {3.783413507023712*^9, 3.783413524030274*^9}, {
  3.783414133354127*^9, 3.7834141753803234`*^9}, {3.7936100017630014`*^9, 
  3.793610008679865*^9}, {3.7936147735758924`*^9, 3.793614777655873*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"9de423ca-5fd0-4c09-a340-70ccbeb3a82b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mAttractive", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "<", "\[Lambda]\[Theta]"}], ",", "0", ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.783414655550798*^9, 3.783414704451771*^9}, {
   3.783414743189983*^9, 3.7834147479140825`*^9}, {3.793610020011757*^9, 
   3.793610056489073*^9}, 3.7936100956228466`*^9, {3.7936101505614147`*^9, 
   3.793610151591465*^9}, {3.7936101864885473`*^9, 3.7936101880509653`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"70a1d002-b6c4-4af3-a92c-0abc20fc07c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Attractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.7936100622546864`*^9, 3.7936100722915907`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5162e3e2-a1cc-4157-878f-6ec8b45a32d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatAttractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Epsilon]0", 
      RowBox[{"(", 
       RowBox[{"1", "-", "zP"}], ")"}]}], "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"mAttractive", "[", 
         RowBox[{"\[Lambda]", ",", "\[Lambda]i\[Theta]Attractive"}], 
         "]"}]}]}], "si\[Theta]", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"zP", "-", 
           RowBox[{
            RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], "^", 
            "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zP"}], ")"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"zP", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zP"}], ")"}]}], "]"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatAttractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "/", 
    RowBox[{"Sqrt", "[", "\[Epsilon]0", "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"mAttractive", "[", 
         RowBox[{"\[Lambda]", ",", "\[Lambda]i\[Theta]Attractive"}], 
         "]"}]}]}], "si\[Theta]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"zP", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], "]"}], "^", 
         "2"}]}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"zP", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], "]"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.783333697576233*^9, 3.783333785561141*^9}, {
  3.783333818740989*^9, 3.783333860842169*^9}, {3.7833339039204817`*^9, 
  3.7833339053005857`*^9}, {3.7833353371216536`*^9, 3.7833353832708573`*^9}, {
  3.7833354431305676`*^9, 3.783335523460244*^9}, {3.7833355595238247`*^9, 
  3.7833356097415495`*^9}, {3.7834134497488813`*^9, 3.7834134796515207`*^9}, {
  3.7834135277140074`*^9, 3.7834135929819365`*^9}, {3.7834136316262035`*^9, 
  3.7834136319959774`*^9}, {3.7834136864845176`*^9, 3.783413687600832*^9}, {
  3.7834139394941607`*^9, 3.783414001313203*^9}, {3.7834144134834356`*^9, 
  3.78341451345405*^9}, {3.7834146288002224`*^9, 3.783414651709155*^9}, {
  3.7936100747865715`*^9, 3.7936101351320524`*^9}, {3.793615656482993*^9, 
  3.79361578931553*^9}, {3.7939627569639244`*^9, 3.7939627756606464`*^9}, {
  3.79405660101299*^9, 3.7940566155884867`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ff3c8701-ad55-4bd3-b40a-9e9d87ab0195"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"0d605900-7b06-46bd-ad83-\
7def4ec6b532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersAttractive", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", "si\[Theta]loc", 
         ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "zPloc", ",", "hloc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Epsilon]0loc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"hloc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Sqrt", "[", "\[Epsilon]0loc", "]"}]}], "}"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"EEloc", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"RandomReal", "[", "]"}], "/", 
             RowBox[{"RandomReal", "[", "]"}]}], "+", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"zPloc", "=", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Theta]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "0"}], ",", 
            RowBox[{"l", "\[Rule]", "lloc"}], ",", 
            RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], "}"}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "zPloc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "\[Rule]", "0"}], ",", 
          RowBox[{"l", "->", "lloc"}], ",", 
          RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
          RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}], ",", 
          RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
          RowBox[{"h", "\[Rule]", "hloc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkTheta", "[", 
           RowBox[{
            RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], "]"}],
         ",", "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatAttractive", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], ",", 
        "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkT", "[", 
           RowBox[{
            RowBox[{"ThatAttractive", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], "]"}],
         ",", "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936086644732127`*^9, 
   3.793608666305045*^9}, {3.793608733110719*^9, 3.7936087491879797`*^9}, {
   3.7936087880607924`*^9, 3.793608791983117*^9}, {3.7936088825756445`*^9, 
   3.79360888400089*^9}, {3.7936089291214695`*^9, 3.7936090977837667`*^9}, {
   3.793609133982448*^9, 3.7936091373557544`*^9}, {3.793610253651032*^9, 
   3.7936102673516273`*^9}, {3.793614405703662*^9, 3.7936144824681516`*^9}, {
   3.7936145255925007`*^9, 3.7936145729717226`*^9}, {3.7936146972588134`*^9, 
   3.793614766365543*^9}, {3.7936148248243265`*^9, 3.793614865906511*^9}, {
   3.7936149098733125`*^9, 3.793614942717784*^9}, {3.7936150120937834`*^9, 
   3.7936152103684597`*^9}, {3.793615261132619*^9, 3.793615277825039*^9}, {
   3.7936156001774874`*^9, 3.7936156241662316`*^9}, {3.7936163070440187`*^9, 
   3.7936163118198943`*^9}, 3.793687323797536*^9, {3.793687356920719*^9, 
   3.7936873606420736`*^9}, {3.793869640768792*^9, 3.793869675615011*^9}, {
   3.7939626967487*^9, 3.7939627084426327`*^9}, {3.7939632218544455`*^9, 
   3.7939632372083254`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7174926b-f547-4cdf-a8ae-af7b0d0458bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.469446951953614`*^-18", ",", "2.7755575615628914`*^-17", ",", 
   "2.541098841762901`*^-20", ",", 
   RowBox[{"-", "1.6940658945086007`*^-21"}], ",", 
   RowBox[{"-", "3.469446951953614`*^-18"}], ",", "6.938893903907228`*^-17", 
   ",", 
   RowBox[{"-", "2.168404344971009`*^-18"}], ",", "0.`", ",", 
   "3.469446951953614`*^-18", ",", 
   RowBox[{"-", "2.6020852139652106`*^-18"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219346523`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"127f29dd-a3ae-43da-b006-6b4f6bf3cd49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.0816681711721685`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7755575615628914`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.494005416219807`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.993605777301127`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.197442310920451`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.951563910473908`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.938893903907228`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3877787807814457`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.553649124439119`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219433393`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"e437bbaf-f706-44ce-a87a-7e204bde8ce3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3.3306690738754696`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.6653345369377348`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.551115123125783`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.710505431213761`*^-20"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.9976021664879227`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.284528039491306`*^-13"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.776263578034403`*^-21"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.469446951953614`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219829683`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"99306917-e568-402a-a17b-64d1a807ca17"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions in NHEK and near-NHEK", "Chapter",
 CellChangeTimes->{{3.7935196560297923`*^9, 3.793519661139002*^9}, {
  3.793519839919587*^9, 
  3.793519862561376*^9}},ExpressionUUID->"e30ec8be-f3c7-46f9-b242-\
4ac31fe513b5"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dictionary",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.793519794132619*^9, 3.79351979670695*^9}, {
  3.793773756354019*^9, 3.7937737564926367`*^9}, {3.793774738568011*^9, 
  3.7937747390101857`*^9}},ExpressionUUID->"80ee5d8c-01fc-4e96-aca7-\
e6262787ca6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Theta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "-", 
          RowBox[{"lNot", "^", "2"}]}], ")"}], "/", "4"}], " ", "z"}]}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"l", "^", "2"}], "z"}]}]}]], "Input",
 CellChangeTimes->{{3.7937737965533423`*^9, 3.7937738404095874`*^9}, {
  3.79396837475483*^9, 3.793968387199829*^9}, {3.7939693101878414`*^9, 
  3.793969310579877*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"99dc93db-3ccf-4488-96b5-a519ed81b285"],

Cell[BoxData[
 RowBox[{"nearHorizonPolarDictionary", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "M"}], ",", 
    RowBox[{"EE", "\[Rule]", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{"2", "M"}], ")"}]}]}], ",", 
    RowBox[{"\[Epsilon]0", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "^", "2"}], "-", 
        RowBox[{"lNot", "^", "2"}]}], ")"}], "/", "4"}]}], ",", 
    RowBox[{"\[CapitalTheta]", "\[Rule]", "v\[Theta]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7937738477617607`*^9, 3.793773901754047*^9}, {
  3.7939692220399656`*^9, 3.7939692379128113`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"367e6acc-ec45-47ad-9da2-4c0efe8c4f94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkThetaNH", "[", 
   RowBox[{"ct_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"checkTheta", "[", 
    RowBox[{"ct", ",", "\[Lambda]"}], "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkPhiNH", "[", 
   RowBox[{"phi_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"phi", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}], "^", 
         "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"1", "/", "4"}]}], ")"}], "^", "2"}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937741036366367`*^9, 3.793774116926823*^9}, {
   3.793774255900429*^9, 3.793774363580969*^9}, {3.7937744782692194`*^9, 
   3.7937744824653316`*^9}, {3.7937746385026684`*^9, 3.793774643109195*^9}, {
   3.793873513929283*^9, 3.793873518376773*^9}, {3.7938745232820683`*^9, 
   3.793874552601879*^9}, {3.793876408907091*^9, 3.7938764120219316`*^9}, {
   3.7939690392463517`*^9, 3.7939690394787874`*^9}, {3.7939694869770603`*^9, 
   3.793969488035037*^9}, 3.7939695286670237`*^9, {3.7939696720502834`*^9, 
   3.79396967985299*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5880f5fd-a1a5-400a-a2f1-52446d683424"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pendular(l,Q)", "Section",
 CellChangeTimes->{{3.7935198049256754`*^9, 3.793519810857194*^9}, {
  3.793773758816817*^9, 3.7937737589611197`*^9}, {3.793971050580383*^9, 
  3.7939710507344465`*^9}},ExpressionUUID->"b817437b-e967-4755-b2bd-\
02a51338ab59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalLambda]PendularNH", ":=", 
  RowBox[{
  "\[CapitalLambda]Pendular", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]i\[Theta]PendularNH", ":=", 
  RowBox[{
  "\[Lambda]i\[Theta]Pendular", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]PendularNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]PendularNH", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]hatPendular", "[", 
     RowBox[{"\[Lambda]", ",", "m"}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"ThatPendular", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}]}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937739276650476`*^9, 3.793773963683072*^9}, {
   3.7937739940181293`*^9, 3.7937740609370975`*^9}, {3.7937744045132065`*^9, 
   3.7937744982010574`*^9}, {3.7937745282512054`*^9, 3.793774552123031*^9}, {
   3.7938611231466475`*^9, 3.793861155727087*^9}, {3.7938762922252254`*^9, 
   3.793876292522354*^9}, {3.7938766212410083`*^9, 3.793876628918503*^9}, {
   3.7939690152175503`*^9, 3.7939690311141915`*^9}, 3.7939694554810762`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"40a6e0b7-f717-4e9f-8d0e-b6fd2b954b95"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.793774170100399*^9, 
  3.7937741716528425`*^9}},ExpressionUUID->"a9be0d71-382f-4d66-b0b6-\
97dc819e5fcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersPendularNH", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "si\[Theta]loc", ",", "\[Theta]iloc", ",", 
          "\[Lambda]iloc", ",", "\[Lambda]loc", ",", "z0loc", ",", 
          "CNotloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Qloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"\[Lambda]iloc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomReal", "[", "]"}], "/", 
               RowBox[{"RandomReal", "[", "]"}]}], "*", 
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[Lambda]loc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomReal", "[", "]"}], "/", 
               RowBox[{"RandomReal", "[", "]"}]}], "*", 
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"si\[Theta]loc", "=", 
             RowBox[{
              RowBox[{"RandomChoice", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
              "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"z0loc", "=", 
             RowBox[{"z0", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}]}], "}"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"\[Theta]iloc", "=", 
             RowBox[{"RandomReal", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ArcCos", "[", 
                 RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
                RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Im", "[", "\[Lambda]i\[Theta]PendularNH", "]"}], 
                "\[Equal]", "0"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Q", "->", "Qloc"}], ",", 
                 RowBox[{"l", "->", "lloc"}], ",", 
                 RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
                 RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
                 RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
                 RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
                 RowBox[{"lNot", "\[Rule]", "2"}]}], "}"}]}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "->", "Qloc"}], ",", 
           RowBox[{"l", "->", "lloc"}], ",", 
           RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
           RowBox[{"lNot", "\[Rule]", "2"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkThetaNH", "[", 
           RowBox[{
            RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNH"}], "]"}],
         ",", "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhiNH", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]PendularNH", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]PendularNH", ",", 
               "\[Lambda]i\[Theta]PendularNH"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]PendularNH", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNH"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936087752328987`*^9, 
   3.793608779069498*^9}, {3.7936089228838263`*^9, 3.7936089232895966`*^9}, {
   3.79361695192728*^9, 3.793616953438148*^9}, {3.7936199981496973`*^9, 
   3.7936200319117403`*^9}, {3.793620097359967*^9, 3.7936201263971767`*^9}, {
   3.79362072011417*^9, 3.79362072415775*^9}, {3.7936208649961805`*^9, 
   3.793620867528983*^9}, {3.7936417042693367`*^9, 3.793641735994667*^9}, {
   3.793641822542781*^9, 3.7936418448283567`*^9}, {3.7936418844867907`*^9, 
   3.79364204331218*^9}, {3.7936423892149973`*^9, 3.7936423938281217`*^9}, {
   3.793642525679449*^9, 3.7936425359122343`*^9}, {3.793642569402896*^9, 
   3.79364259853333*^9}, {3.7936426420596666`*^9, 3.7936426424494624`*^9}, {
   3.7936428401554637`*^9, 3.7936428434452715`*^9}, {3.793686272409114*^9, 
   3.7936862890389414`*^9}, {3.7936868159888935`*^9, 3.793686840349307*^9}, {
   3.7936868906287413`*^9, 3.7936869245893006`*^9}, {3.7936871053341713`*^9, 
   3.7936871079357624`*^9}, {3.7936872169690046`*^9, 
   3.7936872442658787`*^9}, {3.793687558835385*^9, 3.793687594211891*^9}, {
   3.7936876827979164`*^9, 3.7936876856198797`*^9}, {3.7936879208846226`*^9, 
   3.7936879872699614`*^9}, {3.7937729436692734`*^9, 3.793772994131934*^9}, {
   3.793774178036702*^9, 3.793774245195101*^9}, {3.7937743723360114`*^9, 
   3.793774380341412*^9}, {3.7937745031174335`*^9, 3.793774523419448*^9}, {
   3.7937745890052276`*^9, 3.79377460497326*^9}, {3.7938611621805935`*^9, 
   3.79386116263638*^9}, {3.7938735670177126`*^9, 3.793873605083812*^9}, {
   3.7938762246819763`*^9, 3.7938762482936134`*^9}, {3.793967667221531*^9, 
   3.7939677227619476`*^9}, {3.793967766479059*^9, 3.793967818822821*^9}, {
   3.793968709563489*^9, 3.793968709726455*^9}, {3.793968911285596*^9, 
   3.7939689129094667`*^9}, {3.793969258865096*^9, 3.7939692760999346`*^9}, {
   3.7939698204914446`*^9, 3.7939698680928884`*^9}, {3.793970064991818*^9, 
   3.7939701365897455`*^9}, {3.793970250515567*^9, 3.7939702510872383`*^9}, {
   3.7939703514620657`*^9, 3.7939703645869694`*^9}, {3.793970397377125*^9, 
   3.7939704228759766`*^9}, {3.793970482668152*^9, 3.7939706177450924`*^9}, {
   3.793970669371804*^9, 3.7939706760960665`*^9}, 3.7939707300978127`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"eb25a485-41b7-4ba8-b8dc-3cba0a4c1fd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9.020562075079397`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.1086244689504383`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.881784197001252`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0658141036401503`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4210854715202004`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.1102230246251565`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.509903313490213`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.218847493575595`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.793970571497682*^9, 3.793970618417777*^9}, 
   3.7939706772065907`*^9, 3.793970730838643*^9, 3.794056488102848*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"19365c34-7dae-49ad-b046-d2db5c98e5c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"7.048583938740194`*^-11", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.5178830414797062`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.0531133177191805`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.286353916399369`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2847795743953228`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.100641709190665`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.474514954580286`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.688821387764051`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.4151592375630405`*^-19", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0408340855860843`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.793970571497682*^9, 3.793970618417777*^9}, 
   3.7939706772065907`*^9, 3.793970730838643*^9, 3.7940564885021353`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"9b99aa60-6202-4da5-abc7-c7c2145b1375"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Pendular", "o"], "(", "Q", ")"}], 
  TraditionalForm]],ExpressionUUID->"715b1be9-05a4-469a-abdc-ca71f9cacdb2"]], \
"Section",
 CellChangeTimes->{{3.7935198136246557`*^9, 3.793519825542366*^9}, {
  3.7937737613013663`*^9, 3.793773761436037*^9}, {3.79396990593884*^9, 
  3.7939699062803106`*^9}},ExpressionUUID->"a5a67240-8768-4f8b-8c49-\
fc9ef3947125"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalLambda]PendularNoughtNH", ":=", 
  RowBox[{
  "\[CapitalLambda]PendularNought", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]i\[Theta]PendularNoughtNH", ":=", 
  RowBox[{
  "\[Lambda]i\[Theta]PendularNought", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]PendularNoughtNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]PendularNoughtNH", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
     RowBox[{"\[Lambda]", ",", "m"}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"ThatPendularNought", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}]}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937739276650476`*^9, 3.793773963683072*^9}, {
  3.7937739940181293`*^9, 3.7937740609370975`*^9}, {3.7937744045132065`*^9, 
  3.7937744982010574`*^9}, {3.7937745282512054`*^9, 3.793774552123031*^9}, {
  3.7938612010786767`*^9, 3.7938612346373377`*^9}, {3.7938763116531105`*^9, 
  3.793876311872143*^9}, {3.7938765372289953`*^9, 3.7938765537427063`*^9}, {
  3.79405631600235*^9, 3.794056319071742*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"5fd200de-04f3-4685-aa58-2259f300ba65"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.793774170100399*^9, 
  3.7937741716528425`*^9}},ExpressionUUID->"0aca5238-a5a5-46e4-8af3-\
32927fb355e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersPendularNoughtNH", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Qloc", ",", "lloc", ",", "EEloc", ",", "si\[Theta]loc", ",", 
         "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "z0loc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Qloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z0loc", "=", 
         RowBox[{"z0", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
            RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "->", "Qloc"}], ",", 
          RowBox[{"l", "\[Rule]", "2"}], ",", 
          RowBox[{"lNot", "\[Rule]", "2"}], ",", 
          RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"checkThetaNH", "[", 
          RowBox[{
           RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], 
           ",", "\[Lambda]"}], "]"}], "/.", 
         "randomParametersPendularNoughtNH"}], "]"}], ",", "10"}], "]"}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhiNH", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]PendularNoughtNH", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]PendularNoughtNH", ",", 
               "\[Lambda]i\[Theta]PendularNoughtNH"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNoughtNH"}], 
        ",", "10"}], "]"}], "//", "N"}], "\[IndentingNewLine]", "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936087752328987`*^9, 
   3.793608779069498*^9}, {3.7936089228838263`*^9, 3.7936089232895966`*^9}, {
   3.79361695192728*^9, 3.793616953438148*^9}, {3.7936199981496973`*^9, 
   3.7936200319117403`*^9}, {3.793620097359967*^9, 3.7936201263971767`*^9}, {
   3.79362072011417*^9, 3.79362072415775*^9}, {3.7936208649961805`*^9, 
   3.793620867528983*^9}, {3.7936417042693367`*^9, 3.793641735994667*^9}, {
   3.793641822542781*^9, 3.7936418448283567`*^9}, {3.7936418844867907`*^9, 
   3.79364204331218*^9}, {3.7936423892149973`*^9, 3.7936423938281217`*^9}, {
   3.793642525679449*^9, 3.7936425359122343`*^9}, {3.793642569402896*^9, 
   3.79364259853333*^9}, {3.7936426420596666`*^9, 3.7936426424494624`*^9}, {
   3.7936428401554637`*^9, 3.7936428434452715`*^9}, {3.793686272409114*^9, 
   3.7936862890389414`*^9}, {3.7936868159888935`*^9, 3.793686840349307*^9}, {
   3.7936868906287413`*^9, 3.7936869245893006`*^9}, {3.7936871053341713`*^9, 
   3.7936871079357624`*^9}, {3.7936872169690046`*^9, 
   3.7936872442658787`*^9}, {3.793687558835385*^9, 3.793687594211891*^9}, {
   3.7936876827979164`*^9, 3.7936876856198797`*^9}, {3.7936879208846226`*^9, 
   3.7936879872699614`*^9}, {3.7937729436692734`*^9, 3.793772994131934*^9}, {
   3.793774178036702*^9, 3.793774245195101*^9}, {3.7937743723360114`*^9, 
   3.793774380341412*^9}, {3.7937745031174335`*^9, 3.793774523419448*^9}, {
   3.7937745890052276`*^9, 3.79377460497326*^9}, {3.7938763830909815`*^9, 
   3.793876383655407*^9}, {3.793969343677821*^9, 3.793969374491107*^9}, 
   3.7939695557902665`*^9, {3.7939706395843945`*^9, 3.7939706535368967`*^9}, {
   3.79405631976367*^9, 3.7940563214702044`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"47f455f5-aeac-4cbc-9f40-9345871980b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.440892098500626`*^-16", ",", 
   RowBox[{"-", "2.220446049250313`*^-16"}], ",", "0.`", ",", 
   "1.1102230246251565`*^-16", ",", "2.220446049250313`*^-16", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.1102230246251565`*^-16"}], ",", 
   "2.220446049250313`*^-16"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7937728770605907`*^9, {3.793772915845605*^9, 3.793772931984752*^9}, {
   3.793772972593216*^9, 3.79377299481522*^9}, {3.793774196583972*^9, 
   3.793774233501628*^9}, {3.7937745565662904`*^9, 3.7937745737692013`*^9}, 
   3.793774605875472*^9, {3.7937746461313896`*^9, 3.793774647998581*^9}, 
   3.7938595364488583`*^9, {3.7938611953784113`*^9, 3.793861245601387*^9}, {
   3.7938745724621096`*^9, 3.7938745870520034`*^9}, 3.7938763156251955`*^9, 
   3.793876384392411*^9, {3.7938764200795245`*^9, 3.79387642570543*^9}, {
   3.79387649926439*^9, 3.7938765037215896`*^9}, {3.793876562453791*^9, 
   3.793876565591064*^9}, 3.793894298736019*^9, 3.7938944026479316`*^9, 
   3.793895778164665*^9, 3.7939553650457163`*^9, 3.7939555034749947`*^9, 
   3.7939562889341316`*^9, 3.7939563870176115`*^9, 3.793956592616557*^9, {
   3.7939632829361753`*^9, 3.7939632882055807`*^9}, 3.7939676215120325`*^9, {
   3.793968453357608*^9, 3.793968458718508*^9}, 3.7939693154877396`*^9, {
   3.793969365655265*^9, 3.7939693754327154`*^9}, 3.7939694917622414`*^9, {
   3.793969537911911*^9, 3.7939695685968475`*^9}, 3.793969609887957*^9, 
   3.7939697155334044`*^9, 3.7939697662593803`*^9, {3.79397065495701*^9, 
   3.7939706595112762`*^9}, 3.794056488597824*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"98ec72d9-e2e8-4ef3-97ef-11d718c719ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.5817564232311074`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.326644294574966`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6479873021779667`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.0383000842727483`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.312590645178972`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.395910297075087`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.942890293094024`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.814548925149211`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"9.86623976961809`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7937728770605907`*^9, {3.793772915845605*^9, 3.793772931984752*^9}, {
   3.793772972593216*^9, 3.79377299481522*^9}, {3.793774196583972*^9, 
   3.793774233501628*^9}, {3.7937745565662904`*^9, 3.7937745737692013`*^9}, 
   3.793774605875472*^9, {3.7937746461313896`*^9, 3.793774647998581*^9}, 
   3.7938595364488583`*^9, {3.7938611953784113`*^9, 3.793861245601387*^9}, {
   3.7938745724621096`*^9, 3.7938745870520034`*^9}, 3.7938763156251955`*^9, 
   3.793876384392411*^9, {3.7938764200795245`*^9, 3.79387642570543*^9}, {
   3.79387649926439*^9, 3.7938765037215896`*^9}, {3.793876562453791*^9, 
   3.793876565591064*^9}, 3.793894298736019*^9, 3.7938944026479316`*^9, 
   3.793895778164665*^9, 3.7939553650457163`*^9, 3.7939555034749947`*^9, 
   3.7939562889341316`*^9, 3.7939563870176115`*^9, 3.793956592616557*^9, {
   3.7939632829361753`*^9, 3.7939632882055807`*^9}, 3.7939676215120325`*^9, {
   3.793968453357608*^9, 3.793968458718508*^9}, 3.7939693154877396`*^9, {
   3.793969365655265*^9, 3.7939693754327154`*^9}, 3.7939694917622414`*^9, {
   3.793969537911911*^9, 3.7939695685968475`*^9}, 3.793969609887957*^9, 
   3.7939697155334044`*^9, 3.7939697662593803`*^9, {3.79397065495701*^9, 
   3.7939706595112762`*^9}, 3.794056488635524*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"729d9390-6225-4f47-a0f3-8e44b85312dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{824, 825},
WindowMargins->{{26, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 179, 3, 27, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[762, 27, 469, 8, 144, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1234, 37, 371, 8, 77, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1608, 47, 575, 14, 73, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2186, 63, 226, 4, 27, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2415, 69, 3130, 56, 487, "Text",ExpressionUUID->"936a73ce-3113-4778-ad32-e88b4088ac69"],
Cell[CellGroupData[{
Cell[5570, 129, 215, 4, 63, "Chapter",ExpressionUUID->"99d39218-3b2f-49b9-8782-f80b5d6b4f05"],
Cell[CellGroupData[{
Cell[5810, 137, 212, 4, 60, "Section",ExpressionUUID->"36f7037b-5e60-4bd6-93f9-15278287c182"],
Cell[6025, 143, 1292, 39, 85, "Input",ExpressionUUID->"3e9d287c-1113-4df1-85a6-a8ae7fcde3c1"],
Cell[7320, 184, 493, 14, 27, "Input",ExpressionUUID->"f780d9d3-ddd2-4151-beec-3eeca1c261a8"],
Cell[7816, 200, 1568, 40, 47, "Input",ExpressionUUID->"68375276-c065-4729-8cd6-9674dd421657"]
}, Closed]],
Cell[CellGroupData[{
Cell[9421, 245, 221, 4, 48, "Section",ExpressionUUID->"90519bef-d346-4954-a057-28d5a8452d0c"],
Cell[9645, 251, 2269, 49, 66, "Input",ExpressionUUID->"a5a7d0f4-e324-49c7-b756-f9f667d993b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[11951, 305, 271, 4, 48, "Section",ExpressionUUID->"1814c90e-73bb-4868-9e14-0b63a714bc3f"],
Cell[12225, 311, 2361, 54, 85, "Input",ExpressionUUID->"78a21728-fbbc-4546-8c7a-048af634c414"],
Cell[14589, 367, 922, 19, 27, "Input",ExpressionUUID->"a0c70d6b-dc1a-467c-b4c4-badab1ce1924"],
Cell[15514, 388, 433, 8, 27, "Input",ExpressionUUID->"2c20aedb-4a25-45da-a141-0decca5fff4c"],
Cell[15950, 398, 2706, 72, 161, "Input",ExpressionUUID->"d555233b-51a6-4e36-b226-d02985d289b5"],
Cell[CellGroupData[{
Cell[18681, 474, 157, 3, 48, "Subsection",ExpressionUUID->"53c1e638-9e6e-4207-bacb-68048af2a04c"],
Cell[CellGroupData[{
Cell[18863, 481, 7461, 169, 484, "Input",ExpressionUUID->"bd209fc7-d51b-412f-9bfe-57d8f00ad587"],
Cell[CellGroupData[{
Cell[26349, 654, 2177, 43, 46, "Print",ExpressionUUID->"44092402-28f7-46fc-b0ae-e28cf6cc10e8"],
Cell[28529, 699, 2182, 43, 46, "Print",ExpressionUUID->"cb3f9c6c-bf54-48f2-b0a9-aff151fc0f20"],
Cell[30714, 744, 2178, 43, 46, "Print",ExpressionUUID->"fc67992f-f3bf-47b8-ad0e-043e193bbc1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32965, 795, 321, 8, 49, "Section",ExpressionUUID->"2cfba106-e66d-40ad-a3d5-e9b667bdbe31"],
Cell[33289, 805, 956, 18, 27, "Input",ExpressionUUID->"55401461-1393-4f0b-9337-429b15bc1ea1"],
Cell[34248, 825, 718, 16, 27, "Input",ExpressionUUID->"05bd4ca3-9ddf-48f4-9e2f-76208a38c644"],
Cell[34969, 843, 486, 9, 27, "Input",ExpressionUUID->"43a53e28-5c0a-4652-8238-ea4d7108187a"],
Cell[35458, 854, 450, 9, 27, "Input",ExpressionUUID->"1248f056-dd09-4076-8914-2b28da253ed2"],
Cell[35911, 865, 3485, 88, 180, "Input",ExpressionUUID->"6be30a38-8a83-4f53-b81a-af32ecb7e089"],
Cell[CellGroupData[{
Cell[39421, 957, 157, 3, 48, "Subsection",ExpressionUUID->"42171fc9-c7f5-4225-86ab-5d79d876dddf"],
Cell[CellGroupData[{
Cell[39603, 964, 6200, 144, 465, "Input",ExpressionUUID->"6270cb43-60be-486d-ae48-c2c39e7c7a56"],
Cell[CellGroupData[{
Cell[45828, 1112, 643, 14, 46, "Print",ExpressionUUID->"76eabbb1-2f49-4c82-8dff-4a5f7715cfd9"],
Cell[46474, 1128, 1304, 30, 46, "Print",ExpressionUUID->"37f7af1f-0c96-4ef9-9ef2-1b93dc37af36"],
Cell[47781, 1160, 1368, 33, 46, "Print",ExpressionUUID->"1f7e800e-7cab-4ac3-94e6-23ee9c7a5d47"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49222, 1201, 298, 5, 48, "Section",ExpressionUUID->"b752ef26-466b-467c-b89a-211eace1e552"],
Cell[49523, 1208, 2045, 43, 66, "Input",ExpressionUUID->"e2e1bc4e-99cb-4482-8357-9d25a92e3521"],
Cell[51571, 1253, 1354, 25, 27, "Input",ExpressionUUID->"5253a71a-203e-4b07-89bb-98a145cb93f8"],
Cell[52928, 1280, 700, 13, 27, "Input",ExpressionUUID->"e7a39f76-fab9-4513-94ce-10853c461957"],
Cell[53631, 1295, 388, 7, 27, "Input",ExpressionUUID->"fbb2658c-636b-4440-a316-e257d03a248f"],
Cell[54022, 1304, 3589, 102, 180, "Input",ExpressionUUID->"8ad3aee7-e4cd-43f7-8b62-49a051e3c853"],
Cell[CellGroupData[{
Cell[57636, 1410, 157, 3, 48, "Subsection",ExpressionUUID->"1a7a347d-01b5-471a-89f0-5dff4833f28b"],
Cell[CellGroupData[{
Cell[57818, 1417, 11007, 225, 655, "Input",ExpressionUUID->"46fc29e2-5230-414c-9305-e30e9ec5799b"],
Cell[CellGroupData[{
Cell[68850, 1646, 2832, 53, 46, "Print",ExpressionUUID->"5eddc50c-7a32-4eee-b511-05442936e12a"],
Cell[71685, 1701, 2753, 49, 46, "Print",ExpressionUUID->"4352a859-efa2-422d-9b29-ad3d735a446d"],
Cell[74441, 1752, 2831, 53, 46, "Print",ExpressionUUID->"5cb36541-9adf-4de4-9ab7-ed898660be8b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77345, 1813, 232, 4, 48, "Section",ExpressionUUID->"c6ac3e56-d993-4acd-84ef-ae7146b661e8"],
Cell[77580, 1819, 1088, 21, 27, "Input",ExpressionUUID->"f427b8bd-e101-48f4-913b-bd5b38ab6745"],
Cell[78671, 1842, 832, 17, 27, "Input",ExpressionUUID->"9de423ca-5fd0-4c09-a340-70ccbeb3a82b"],
Cell[79506, 1861, 627, 12, 27, "Input",ExpressionUUID->"70a1d002-b6c4-4af3-a92c-0abc20fc07c2"],
Cell[80136, 1875, 392, 7, 27, "Input",ExpressionUUID->"5162e3e2-a1cc-4157-878f-6ec8b45a32d3"],
Cell[80531, 1884, 3103, 79, 142, "Input",ExpressionUUID->"ff3c8701-ad55-4bd3-b40a-9e9d87ab0195"],
Cell[CellGroupData[{
Cell[83659, 1967, 157, 3, 48, "Subsection",ExpressionUUID->"0d605900-7b06-46bd-ad83-7def4ec6b532"],
Cell[CellGroupData[{
Cell[83841, 1974, 7705, 167, 446, "Input",ExpressionUUID->"7174926b-f547-4cdf-a8ae-af7b0d0458bd"],
Cell[CellGroupData[{
Cell[91571, 2145, 822, 18, 46, "Print",ExpressionUUID->"127f29dd-a3ae-43da-b006-6b4f6bf3cd49"],
Cell[92396, 2165, 1462, 34, 46, "Print",ExpressionUUID->"e437bbaf-f706-44ce-a87a-7e204bde8ce3"],
Cell[93861, 2201, 1522, 37, 46, "Print",ExpressionUUID->"99306917-e568-402a-a17b-64d1a807ca17"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95468, 2247, 227, 4, 63, "Chapter",ExpressionUUID->"e30ec8be-f3c7-46f9-b242-4ac31fe513b5"],
Cell[CellGroupData[{
Cell[95720, 2255, 295, 5, 60, "Section",ExpressionUUID->"80ee5d8c-01fc-4e96-aca7-e6262787ca6d"],
Cell[96018, 2262, 708, 21, 27, "Input",ExpressionUUID->"99dc93db-3ccf-4488-96b5-a519ed81b285"],
Cell[96729, 2285, 717, 18, 27, "Input",ExpressionUUID->"367e6acc-ec45-47ad-9da2-4c0efe8c4f94"],
Cell[97449, 2305, 1642, 40, 66, "Input",ExpressionUUID->"5880f5fd-a1a5-400a-a2f1-52446d683424"]
}, Closed]],
Cell[CellGroupData[{
Cell[99128, 2350, 259, 4, 48, "Section",ExpressionUUID->"b817437b-e967-4755-b2bd-02a51338ab59"],
Cell[99390, 2356, 1690, 37, 104, "Input",ExpressionUUID->"40a6e0b7-f717-4e9f-8d0e-b6fd2b954b95"],
Cell[CellGroupData[{
Cell[101105, 2397, 155, 3, 48, "Subsection",ExpressionUUID->"a9be0d71-382f-4d66-b0b6-97dc819e5fcb"],
Cell[CellGroupData[{
Cell[101285, 2404, 8631, 170, 446, "Input",ExpressionUUID->"eb25a485-41b7-4ba8-b8dc-3cba0a4c1fd2"],
Cell[CellGroupData[{
Cell[109941, 2578, 1371, 33, 46, "Print",ExpressionUUID->"19365c34-7dae-49ad-b046-d2db5c98e5c9"],
Cell[111315, 2613, 1352, 32, 46, "Print",ExpressionUUID->"9b99aa60-6202-4da5-abc7-c7c2145b1375"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112740, 2653, 417, 9, 49, "Section",ExpressionUUID->"a5a67240-8768-4f8b-8c49-fc9ef3947125"],
Cell[113160, 2664, 1721, 37, 123, "Input",ExpressionUUID->"5fd200de-04f3-4685-aa58-2259f300ba65"],
Cell[CellGroupData[{
Cell[114906, 2705, 155, 3, 48, "Subsection",ExpressionUUID->"0aca5238-a5a5-46e4-8af3-32927fb355e7"],
Cell[CellGroupData[{
Cell[115086, 2712, 6647, 134, 351, "Input",ExpressionUUID->"47f455f5-aeac-4cbc-9f40-9345871980b8"],
Cell[CellGroupData[{
Cell[121758, 2850, 1714, 28, 26, "Print",ExpressionUUID->"98ec72d9-e2e8-4ef3-97ef-11d718c719ff"],
Cell[123475, 2880, 2495, 49, 46, "Print",ExpressionUUID->"729d9390-6225-4f47-a0f3-8e44b85312dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Explicit_radial_parametrizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108702,       2717]
NotebookOptionsPosition[     96947,       2537]
NotebookOutlinePosition[     97314,       2553]
CellTagsIndexPosition[     97271,       2550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Explicit Radial Parametrizations of NHEK and near-NHEK Geodesics\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 
  3.79343170659881*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the solutions listed below do satisfy the \
geodesic equations. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit geodesics parametrizations for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793435936941037*^9, 
  3.79343595890695*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "For each radial class of geodesic motion appearing in appendices C and D of \
the paper, the explicit parametrization is implemented below. It takes the \
form of a table\nNHEK<class_name>[R]={\[Lambda][R],T[R],\[CapitalPhi][R]} or \
NearNHEK<class_name>[R]={\[Lambda][R],t[R],\[Phi][R]} except for Spherical \
orbits, which are parametrized in terms of \[Lambda], ",
 StyleBox["e.g.",
  FontSlant->"Italic"],
 " NHEKSphericalStar[R]={T[\[Lambda]],R[\[Lambda]],\[CapitalPhi][\[Lambda]]}. \
For each class, the assumptions made on orbital parameters are encoded in a \
variable named as <spacetime_name><class_name>Assumptions.\n\nThe angular \
part of the azimuthal coordinate is left abstract and written as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "\[Theta]"], TraditionalForm]],
  ExpressionUUID->"f591d3d1-c96a-4277-95d5-7719e4558ad3"],
 " (without any variable dependence).\n\nFor each case, the EOMs are check to \
be satisfied by the given parametrizations. "
}], "Text",
 CellChangeTimes->{{3.7934297250827646`*^9, 3.7934301264517736`*^9}, {
  3.7934303526766605`*^9, 3.7934304339184504`*^9}, {3.7934317341234465`*^9, 
  3.7934317351495943`*^9}, {3.7934359680995903`*^9, 
  3.7934360312823553`*^9}},ExpressionUUID->"936a73ce-3113-4778-ad32-\
e88b4088ac69"],

Cell[CellGroupData[{

Cell["NHEK", "Section",
 CellChangeTimes->{{3.7932571740579567`*^9, 
  3.793257175946908*^9}},ExpressionUUID->"9bbca4e5-110f-4cce-9e6a-\
7d8f5d9b79f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckEOM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"T", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "/", 
           RowBox[{"R", "^", "2"}]}], "+", 
          RowBox[{"l", "/", "R"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", "R", "]"}], ",", "R"}], "]"}], "^", 
       "2"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "EE"}], "/", "R"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "4"}], " ", "l"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793347800632114*^9, 3.79334786676077*^9}, {
   3.7933479469886284`*^9, 3.7933479618101*^9}, {3.7933479942777996`*^9, 
   3.793347996983486*^9}, {3.793348141662816*^9, 3.793348155191852*^9}, {
   3.7933520057436*^9, 3.7933520341301203`*^9}, 3.793352463604371*^9, 
   3.793352533299085*^9, {3.7933693276810555`*^9, 3.793369340959099*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"44129b90-7af6-4c75-8272-3c1e0b02cb9b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Spherical", "*"], TraditionalForm]],ExpressionUUID->
  "8e5ffc6b-e11b-4548-be4b-af018a4f7f87"],
 "(ISSO)"
}], "Subsection",
 CellChangeTimes->{{3.7932571855179825`*^9, 
  3.7932572023506536`*^9}},ExpressionUUID->"4a311c64-6d28-4e43-9f6b-\
ddd2f308ebe4"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.7932844930654874`*^9, 
  3.7932844954456773`*^9}},ExpressionUUID->"86719f75-682b-4097-aee7-\
4e9c92176318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NHEKSphericalStarAssumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"R0", ">", "0"}], "&&", 
    RowBox[{"lStar", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793284460169773*^9, 3.7932844759824357`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fde85022-2402-4cef-abc9-2688c73f0f30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", ">", "0"}], "&&", 
   RowBox[{"lStar", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7932845435427723`*^9, 3.793348171243739*^9, 
  3.7933525695092235`*^9, 3.7934290251897697`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"4bcd048c-c156-42c0-9400-d03a6e4cac53"]
}, Open  ]],

Cell["\<\
Form of the orbit given in the appendix (/!\\ given in terms of \[Lambda] and \
not of R !!!) \
\>", "Text",
 CellChangeTimes->{{3.7932845052318797`*^9, 
  3.7932845341415544`*^9}},ExpressionUUID->"719a6545-3803-477e-a01e-\
28607e054875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKSphericalStar", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"T0", "+", 
     RowBox[{
      RowBox[{"lStar", "/", "R0"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}]}], ",", "R0", ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", "lStar", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793284363738203*^9, 3.7932844432746797`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"593cfe44-211c-4b2b-bae2-9c2b0e69262b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Marginal(l)", "Subsection",
 CellChangeTimes->{{3.793257211121125*^9, 
  3.793257214700775*^9}},ExpressionUUID->"f58cd598-b49d-45c6-83ef-\
0b26096ec9b0"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"8b66db6c-c72a-4a9d-95a3-\
5be5fe37ad5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKMarginalAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"Rm", ">", "0"}], "&&", 
     RowBox[{"EE", "\[Equal]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a6d9e4f8-dc62-46ee-88a3-91b2afd7fe5d"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"57dc25b2-a5c4-4b2f-8ed0-\
c3f247a23855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKMarginal", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{"Rm", "/", "R"}], "]"}]}], ",", 
    RowBox[{"T0", "+", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "CC"}], "]"}], " ", "R"}], ")"}]}], "-", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "CC"}], "]"}], "Rm"}], ")"}]}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", 
      RowBox[{"l", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"R", "/", "Rm"}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"78712a36-90bc-471c-98b6-595dded8f46b"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"3ddb1875-6b3b-4937-87f0-\
59de67578c0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKMarginalAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933693514068213`*^9, 3.793369370336958*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4748c5c9-2299-4abc-aa12-ca22cf3e1fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.793352636969243*^9, {3.793352683839114*^9, 3.793352703529166*^9}, 
   3.793369376209779*^9, 3.7934290252678833`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c454f8b0-de2d-4bc9-b89b-86124f3a2ce6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Plunging", "*"], "(", "E", ")"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"350f76f2-6739-4da4-bbe6-94d18e129470"]], \
"Subsection",
 CellChangeTimes->{{3.7932572772040625`*^9, 
  3.793257286639993*^9}},ExpressionUUID->"09ec85e7-09b4-475b-b2e4-\
437c1c73deef"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"8df49c13-11f1-4228-a651-\
e5d6afe40ded"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingStarAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", 
     RowBox[{"R0", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "EE"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "lStar"}], ")"}]}]}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}], "&&", 
     RowBox[{"l", "==", "lStar"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, {3.79335250711423*^9, 3.7933525103294296`*^9}, 
   3.793352557709468*^9, {3.7933533316817617`*^9, 3.793353332191806*^9}, {
   3.7933538296257505`*^9, 3.7933538300916777`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"85ba9efe-78d9-4938-a1bd-09bcada4511b"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"f2ab7918-c8f8-4c58-b494-\
2aed200629d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingStar", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "lStar"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "lStar", " ", 
        RowBox[{"R", "/", "EE"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "R"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "lStar", " ", 
        RowBox[{"R", "/", "EE"}]}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lStar", " ", 
         RowBox[{"R", "/", "EE"}]}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", "lStar", " ", 
          RowBox[{"R", "/", "EE"}]}]}], "]"}], "]"}]}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"da08a655-26c0-48b5-a0be-8db2730e69f8"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"4f8856e7-a620-4f01-8087-\
07276f22761e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKPlungingStarAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.7933693992279205`*^9, 
  3.7933694058927774`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"223c5a2d-5016-4720-b848-6cfc5ea284d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.793352636969243*^9, 3.793369411067191*^9, 
  3.7934290253368926`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"687c9f55-6040-4234-a4c9-88a7d3abef8e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plunging(E,l)", "Subsection",
 CellChangeTimes->{{3.793261571324611*^9, 
  3.793261577551978*^9}},ExpressionUUID->"0a7aa7ff-fc61-4c25-bc99-\
2f6b106f13ab"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"e612286c-8399-40d4-b28b-\
e65045a2cd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.793353836481507*^9, 3.7933538370018053`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"db0ba01d-194a-4898-acbf-a42892fd259d"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"1fd03a9f-ae54-457f-bdf3-\
20cc0cd03367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlunging", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{"EE", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"CC", "+", 
          RowBox[{"l", "^", "2"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", " ", "l"}], "-", 
          RowBox[{"CC", " ", "R"}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "CC"}], "]"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"EE", "^", "2"}], "+", 
             RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
             RowBox[{"CC", " ", 
              RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], ")"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"EE", "^", "2"}], "+", 
       RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
       RowBox[{"CC", " ", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"EE", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c969fd10-d0c8-47ab-8ea8-2bfe19368fb6"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"5455221e-6d87-4a13-a44c-\
f995b6990732"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKPlungingAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.793353044719104*^9, 3.79335304872931*^9}, {3.793369418998357*^9, 
  3.7933694256829195`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"75d320eb-1bce-443e-baf1-10766e5ed89f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, 3.793369429397563*^9, 
   3.793429025421568*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"fa4089b2-0e25-4767-90de-03db594ae7bc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Bounded", "<"], "(", 
   RowBox[{"E", ",", "l"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"be916426-088b-4050-91aa-02fb78fb182d"]], \
"Subsection",
 CellChangeTimes->{{3.7932615816252804`*^9, 
  3.7932615906807375`*^9}},ExpressionUUID->"81eb7e58-6495-4877-b3d5-\
45140acfdf03"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"504e9501-3223-4247-bde4-\
847533fe771e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", ">", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.793352835398899*^9, 3.793352853819481*^9}, {
   3.793353845871773*^9, 3.7933538464019804`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a19d1571-ae9b-452e-ae67-6747954b1144"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"fd7d2331-f8f6-4a95-b755-\
a61719df86ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "CC", "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CC", " ", "R"}], "-", 
         RowBox[{"EE", " ", "l"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"EE", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"CC", "+", 
           RowBox[{"l", "^", "2"}]}], "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"EE", "^", "2"}], "+", 
       RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
       RowBox[{"CC", " ", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", "CC", "]"}]}], ")"}]}], 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "CC", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"EE", "^", "2"}], "+", 
            RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
            RowBox[{"CC", " ", 
             RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", " ", "l"}], "-", 
          RowBox[{"CC", " ", "R"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}, {3.7933528668489304`*^9, 3.79335291621916*^9}, {
  3.7933529469691677`*^9, 3.793353006138784*^9}, {3.793353069881651*^9, 
  3.7933530789294977`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4a6fe226-efe1-4787-a5f3-0e1016aaef3e"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"f1abf6cc-7e9a-45e6-b445-\
d554393ee381"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKBoundedAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.7933530146692286`*^9, 3.7933530609791946`*^9}, {3.793369436052511*^9, 
  3.7933694421919823`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5d6cd719-4662-475f-865f-0aa06dfb0abe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, {3.793353061738984*^9, 
   3.793353081778894*^9}, 3.7933694456286807`*^9, 3.793429025490594*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a252050c-67d4-4fb2-a32e-21d3564bd6b5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Osculating(E,l)", "Subsection",
 CellChangeTimes->{{3.7932615930247726`*^9, 
  3.7932616044075823`*^9}},ExpressionUUID->"ccc1035f-a672-44ac-8a52-\
d331e8de3c29"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"e4a595dc-fd17-49e5-86af-\
6aeaae0212d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKOsculatingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", "<", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.7933531433792887`*^9, 
   3.7933531438092413`*^9}, {3.793353301672186*^9, 3.793353310785489*^9}, {
   3.7933538522863007`*^9, 3.793353852791462*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8377a6cd-1592-4077-86c9-522bf2652bc1"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"387f91aa-f313-40ee-afa7-\
5c52b02ef73c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKOsculating", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", " ", "l"}], "-", 
         RowBox[{"CC", " ", "R"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"EE", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"CC", "+", 
           RowBox[{"l", "^", "2"}]}], "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"EE", "^", "2"}], "+", 
        RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
        RowBox[{"CC", " ", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "-", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"EE", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}, {3.793353285421819*^9, 3.7933532865917664`*^9}, {
  3.793353347322154*^9, 3.7933534314218054`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ee7056b5-3269-48d0-9cce-051e42bb4922"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"356ef1f1-c496-488e-94f6-\
93d117c56859"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKOsculatingAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.793353044719104*^9, 3.79335304872931*^9}, {3.793353439291518*^9, 
  3.79335345487566*^9}, {3.7933694530199127`*^9, 3.7933694613797116`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6a2ab2b9-c558-46a1-bd4e-f8c094b71bf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, {3.793353457881418*^9, 
   3.793353463641757*^9}, 3.7933694647446775`*^9, 3.793429026371316*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6616cd22-b7ee-49e3-910c-7ff83a39a635"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Near-NHEK", "Section",
 CellChangeTimes->{{3.793257178476624*^9, 
  3.7932571816237345`*^9}},ExpressionUUID->"eedec62c-95d1-4795-9e47-\
a031cdd9ea40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Kappa]", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"e", "+", 
      RowBox[{"\[Kappa]", " ", "l"}]}], ")"}], "^", "2"}], "+", 
   RowBox[{"2", "e", " ", "l", 
    RowBox[{"(", 
     RowBox[{"R", "-", "\[Kappa]"}], ")"}]}], "-", 
   RowBox[{"CC", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "^", "2"}], "-", 
      RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7933539203236957`*^9, 3.793353926743877*^9}, {
  3.7933539624133797`*^9, 3.7933539839435296`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2d2703d7-fbc0-456b-b358-93caed649dc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckNearEOM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "==", 
      RowBox[{"1", "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"t", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"l", " ", "R"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", " ", "R"}], "+", 
              RowBox[{
               RowBox[{"\[Kappa]", "^", "2"}], " ", "l"}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"3", "/", "4"}], "l"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793353864611712*^9, 3.793353915653616*^9}, {
  3.7933539930035505`*^9, 3.793354047413827*^9}, {3.7933545864655046`*^9, 
  3.7933545867155457`*^9}, {3.7933553043812704`*^9, 3.7933553099904256`*^9}, {
  3.7933553867397556`*^9, 3.7933553889563017`*^9}, {3.793355867582428*^9, 
  3.793355878502454*^9}, {3.7933652201873684`*^9, 3.793365240523825*^9}, {
  3.7933653106074743`*^9, 3.7933653323017993`*^9}, {3.7933654280156355`*^9, 
  3.7933654322350235`*^9}, {3.793365724049117*^9, 3.7933657242206*^9}, {
  3.7933673628486385`*^9, 3.7933673667921276`*^9}, {3.793369493466507*^9, 
  3.793369500546793*^9}, {3.793369568458679*^9, 3.793369569878173*^9}, {
  3.7934291313340683`*^9, 3.7934291630831833`*^9}, {3.793429490536599*^9, 
  3.7934294906676426`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4ed15377-8f8a-4302-99d7-886bb60211c7"],

Cell[CellGroupData[{

Cell["Spherical(l)", "Subsection",
 CellChangeTimes->{{3.793284137665208*^9, 
  3.793284140802571*^9}},ExpressionUUID->"a3dcb6e5-9ee0-4497-a42b-\
27a5554cdbc1"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"898b3642-06a8-4017-a64f-\
d7a8d488da1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKSphericalAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R0", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.7933540872637053`*^9, 
   3.7933541214086156`*^9}, 3.793354195603571*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"24972a73-0c55-470d-88ec-8947109d5eb3"],

Cell["\<\
Form of the orbit given in the appendix (/!\\ given in terms of \[Lambda] and \
not of R !!!) \
\>", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 3.7932604090858264`*^9}, {
  3.793354175263818*^9, 
  3.7933541756532187`*^9}},ExpressionUUID->"ff9a139e-4e7c-4e7c-b870-\
b82b54570008"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKSpherical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t0", "+", 
     RowBox[{
      RowBox[{"l", "/", "R0"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}]}], ",", 
    RowBox[{"\[Kappa]", " ", 
     RowBox[{"l", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}]}], ",", 
    RowBox[{"\[Phi]0", "-", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.793354125518187*^9, 3.793354245123468*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"57746c3f-2025-452c-81ef-ebf865cd1af4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Plunging", "*"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"f525aca2-35ab-4711-aabb-91eb5445df82"]], \
"Subsection",
 CellChangeTimes->{{3.7933542818132176`*^9, 
  3.7933542878133574`*^9}},ExpressionUUID->"199ff4cb-96c6-46be-95c1-\
95c649d4a249"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"4b0318cc-e9e2-4b26-b122-\
ac42c8976f1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarNullAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"Ri", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", " ", 
     RowBox[{"l", "\[Equal]", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", 
     RowBox[{"e", "\[Equal]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, 
   3.7933561667622213`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"76c97bc6-0fae-433a-b3c6-156a80d819f8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"a0ebd822-faf3-4b54-a469-\
30ee22589e72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarNull", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", "Ri"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", "lStar"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Kappa]"}], ")"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ri", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]i", "+", 
     RowBox[{
      RowBox[{"3", "/", 
       RowBox[{"(", 
        RowBox[{"4", "\[Kappa]"}], ")"}]}], "R"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R", "-", "\[Kappa]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"R", "+", "\[Kappa]"}], ")"}]}], "]"}]}], " ", "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.7933543709681416`*^9, 3.7933544832150345`*^9}, {
  3.7933545331353273`*^9, 3.7933545341750355`*^9}, {3.7933547662349777`*^9, 
  3.793354766679941*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"be35db9e-72c0-4c73-bb45-ff8504daca2c"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"71d6d391-cef5-4d30-ad7b-\
07aa0c29f98e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NearNHEKPlungingStarNullAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckNearEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933544959253883`*^9, 3.793354560854951*^9}, {
  3.793369516675462*^9, 3.793369556093921*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e9435c9d-294f-47b6-bfaf-d76157b7fc73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.793352636969243*^9, {3.793352683839114*^9, 3.793352703529166*^9}, 
   3.793354516455274*^9, {3.7933545523449507`*^9, 3.7933545926651244`*^9}, 
   3.7933558730722637`*^9, {3.7933564725498676`*^9, 3.7933564838731885`*^9}, 
   3.793368584737174*^9, {3.793369557456709*^9, 3.7933695732487316`*^9}, {
   3.7934290075851216`*^9, 3.7934290265406055`*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"8a03e75c-78b7-4de8-89c7-da8a99049c40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Bounded", "*"], "(", "e", ")"}], " ", "&"}], " ", 
   RowBox[{
    SubscriptBox["Plunging", "*"], "(", "e", ")"}]}], 
  TraditionalForm]],ExpressionUUID->"abb0376f-5e74-4846-b39a-cd241eda219e"]], \
"Subsection",
 CellChangeTimes->{{3.793284146978771*^9, 
  3.793284173576705*^9}},ExpressionUUID->"339a622f-a20e-4bf8-ab19-\
a5379def01cd"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"6e963f99-6df5-45d6-8a0b-\
480795a4023a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "\[Equal]", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", " ", 
     RowBox[{"e", "\[NotEqual]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.793356133802684*^9, 3.793356160532601*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8dc47800-1817-4fe7-90e1-2a7897bc7e09"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"f0f20b88-f8e0-4395-ab36-\
46e3c71d8a21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStar", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"e", " ", "lStar"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"ArcCosh", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"R", "+", 
         RowBox[{
          RowBox[{"\[Kappa]", "^", "2"}], " ", 
          RowBox[{"lStar", "/", "e"}]}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "e"}], ")"}]}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], "+", 
     RowBox[{"ArcTanh", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"e", "+", 
         RowBox[{"lStar", " ", "R"}]}], ")"}]}], "]"}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, 3.7933656389458933`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"9bfe6cab-1a69-44be-aea4-9ad562f51050"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"d7625b58-fbeb-4541-aaab-\
39833dfae191"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKPlungingStarAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"CheckNearEOM", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}],
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"R", "+", 
           FractionBox[
            RowBox[{"lStar", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "e"]}], "]"}], "==", 
         RowBox[{"R", "+", 
          FractionBox[
           RowBox[{"lStar", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "e"]}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "'"}], "[", 
          RowBox[{"R", "+", 
           FractionBox[
            RowBox[{"lStar", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "e"]}], "]"}], "\[Equal]", 
         "1"}]}], ",", 
       RowBox[{"FullSimplify", "[", "temp", "]"}]}], "]"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933544959253883`*^9, 3.793354560854951*^9}, {
  3.7933548591469545`*^9, 3.7933548682422333`*^9}, {3.7933555679898133`*^9, 
  3.793355607927392*^9}, {3.7933556649328175`*^9, 3.79335567187261*^9}, {
  3.793355751852462*^9, 3.793355774802615*^9}, {3.7933695886035967`*^9, 
  3.7933695956744895`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"24d86828-1762-4f05-95b8-e2fcb2cd11b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.7934290583252754`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f72e20e6-6b2a-43a8-be4f-fdc54f252ef0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "[Retrograde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Bounded", ">"], "(", 
    RowBox[{"e", ",", "l"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8dd54ff5-33e1-4590-9926-601ff355ed46"]
}], "Subsection",
 CellChangeTimes->{{3.7932841836681843`*^9, 
  3.793284202632296*^9}},ExpressionUUID->"cf02ef04-494c-41fd-96cb-\
eae13ebff2b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FPlus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"e", " ", "R"}], "+", 
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", " ", "l"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}]}]}], ")"}], "^",
    "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FMinus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"e", " ", "R"}], "+", 
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", " ", "l"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}]}]}], ")"}], "^",
    "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GPlus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"e", "+", 
     RowBox[{"l", " ", "R"}], "+", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}], "^", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMinus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"e", "+", 
     RowBox[{"l", " ", "R"}], "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}], "^", 
   "2"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7933560242574024`*^9, 3.793356113192666*^9}, {
  3.7933576161581817`*^9, 3.7933576164613695`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"43fae146-30e3-4f83-bb85-45715805112c"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"40c1116d-84d9-471d-9394-\
6d1537a84afa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKRetrogradeBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "<", 
      RowBox[{"-", "lStar"}]}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", ">", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"10e05359-3ded-47ae-bd5d-d5f909600b3c"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"826893db-fade-4845-aef6-\
0a89f49fff34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKRetrogradeBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"ArcCosh", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", " ", "l"}], "-", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2e89d34f-4b7e-42d9-b693-47da954a8748"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"c832e198-bf68-4398-a375-\
0102bb839942"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKRetrogradeBoundedAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYBoApVKdcg==
  "],
 CellLabel->"In[36]:=",ExpressionUUID->"e1e1dcfb-969b-4780-a586-af5102bf4963"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.7933734281488667`*^9, 3.793429061847029*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"28900d91-f8ad-460a-8e70-1f72666a16bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Bounded", "<"], "(", 
   RowBox[{"e", ",", "l"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"7fffdbe3-8255-4977-a1b9-a18721d1cf00"]], \
"Subsection",
 CellChangeTimes->{{3.7932842093038654`*^9, 
  3.793284220003386*^9}},ExpressionUUID->"2b91433b-cf0b-4849-a1d1-\
dde73ac30832"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"c519fa1d-1c5a-4101-929f-\
a11f5d6aaad7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "<", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", ">", "0"}], "&&", " ", 
     RowBox[{"e", "\[NotEqual]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"beb43861-ad9a-4d6e-9f76-1d6a98c09556"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"27782f9f-faf8-4531-9ef2-\
1de069fe8bdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "CC", "]"}]}], 
      RowBox[{"ArcCos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "e"}], " ", "l"}], "+", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", "CC", "]"}]}], ")"}]}], 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", "CC", "]"}], 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", " ", "l"}], "-", 
           RowBox[{"CC", " ", "R"}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"07ee8809-dfa5-4b01-9517-8f58f4266466"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"6a0d5e6e-a5af-4003-9118-\
baf9063a071a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKBoundedAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdElDxfngeg2
31VgGgBI+qwn
  "],
 CellLabel->"In[39]:=",ExpressionUUID->"9bf79bcc-3bd0-4109-b4d0-db4c4cc2e150"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.793429062887422*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b7968701-f71d-472b-9366-4a6701bcc8da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plunging(e,l)", "Subsection",
 CellChangeTimes->{{3.7932842263436456`*^9, 
  3.7932842331017656`*^9}},ExpressionUUID->"78360bd3-c144-439e-9a9f-\
e9266847b9e0"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"01e89f91-eaf4-491f-99cc-\
8e6698e33a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", ">", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", ">", 
      RowBox[{
       RowBox[{"-", "\[Kappa]"}], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}, {3.793374029637084*^9, 
   3.7933740308790784`*^9}, {3.7933740830728703`*^9, 3.7933741210883784`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"100345ba-9d27-48d6-9bba-f0407c60d3e8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"db1ad75e-a743-45a3-82d4-\
5ffd0ecc041b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlunging", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "  ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"CC", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"CC", " ", 
                 SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]]}], 
           SqrtBox["CC"]], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"CC", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"CC", " ", 
                 SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], "CC"]]}]}], 
         "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e", " ", "l"}], "-", 
             RowBox[{"CC", " ", "R"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{"-", "CC"}]]], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["e", "2"], "+", 
            RowBox[{"2", " ", "e", " ", "l", " ", "R"}], "-", 
            RowBox[{"CC", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"CC", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Kappa]", "2"]}]}]]}]}], "]"}]}], ")"}], 
     SqrtBox[
      RowBox[{"-", "CC"}]]], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9, {3.7933740173307204`*^9, 
   3.7933740363842545`*^9}, {3.7934290439099183`*^9, 
   3.7934290855707197`*^9}, {3.7934293466523485`*^9, 3.793429364135151*^9}, {
   3.793429399517737*^9, 3.793429472256668*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"775b20c2-c1aa-4130-97b5-8e399a62d3d6"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"2537d919-f05a-42f9-8b9e-\
09de7b8caac5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKPlungingAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdGlDzWyQfS+
1IZ8EA0AQ5qr0Q==
  "],
 CellLabel->"In[75]:=",ExpressionUUID->"4b3c9941-5b3d-4b7c-9f80-94f34f06e8e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.79337413210798*^9, {3.7934290654427905`*^9, 3.793429122176968*^9}, 
   3.7934291684716167`*^9, 3.793429396636245*^9, {3.7934294790401125`*^9, 
   3.7934295000904064`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"ed28687a-fee4-426d-901b-0e8a4dfba060"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Osculating(e,l)", "Subsection",
 CellChangeTimes->{{3.793284236417589*^9, 
  3.7932842402404175`*^9}},ExpressionUUID->"52cc9603-96d5-46ee-b64c-\
8065ee39ceaa"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"afb7f7b1-719c-41d8-b3a0-\
66ced6cce9c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKOsculatingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", ">", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", "<", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}, {3.793374029637084*^9, 
   3.7933740308790784`*^9}, {3.7933740830728703`*^9, 
   3.7933741210883784`*^9}, {3.7933741668398204`*^9, 3.7933741772407765`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a122f079-6c21-4c5f-a01b-4f603a7c8be8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"c15aecaa-e4c4-47a4-b49b-\
417f18a5abec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKOsculating", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"ArcCosh", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", " ", "l"}], "-", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9, {3.7933740173307204`*^9, 
   3.7933740363842545`*^9}, {3.793374181456558*^9, 3.793374201015807*^9}, 
   3.7934295301886077`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"7fefaa70-3151-4299-b04d-892c3fd0c4f0"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"7c94540f-b7a9-4831-bf6f-\
0d1f73e8e541"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKOsculatingAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdGlDzWyQfS+
1IZ8EL1Y7Fo9iG66PLkJRAMARg2zvA==
  "],
 CellLabel->"In[78]:=",ExpressionUUID->"79ca076a-6c49-4628-a544-068272faef8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.79337413210798*^9, 3.7933742345920305`*^9, 3.7934290678041153`*^9, 
   3.7934295355460997`*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"0d66fe5e-e4db-4366-8f10-4215d3c4ecc0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 36, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[758, 26, 362, 7, 191, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1123, 35, 371, 8, 63, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1497, 45, 575, 14, 68, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2075, 61, 226, 4, 36, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2304, 67, 1303, 23, 229, "Text",ExpressionUUID->"936a73ce-3113-4778-ad32-e88b4088ac69"],
Cell[CellGroupData[{
Cell[3632, 94, 151, 3, 82, "Section",ExpressionUUID->"9bbca4e5-110f-4cce-9e6a-7d8f5d9b79f7"],
Cell[3786, 99, 2173, 62, 62, "Input",ExpressionUUID->"44129b90-7af6-4c75-8272-3c1e0b02cb9b"],
Cell[CellGroupData[{
Cell[5984, 165, 312, 9, 65, "Subsection",ExpressionUUID->"4a311c64-6d28-4e43-9f6b-ddd2f308ebe4"],
Cell[6299, 176, 184, 3, 41, "Text",ExpressionUUID->"86719f75-682b-4097-aee7-4e9c92176318"],
Cell[CellGroupData[{
Cell[6508, 183, 325, 7, 36, "Input",ExpressionUUID->"fde85022-2402-4cef-abc9-2688c73f0f30"],
Cell[6836, 192, 322, 7, 40, "Output",ExpressionUUID->"4bcd048c-c156-42c0-9400-d03a6e4cac53"]
}, Open  ]],
Cell[7173, 202, 248, 6, 41, "Text",ExpressionUUID->"719a6545-3803-477e-a01e-28607e054875"],
Cell[7424, 210, 715, 18, 36, "Input",ExpressionUUID->"593cfe44-211c-4b2b-bae2-9c2b0e69262b"]
}, Closed]],
Cell[CellGroupData[{
Cell[8176, 233, 159, 3, 45, "Subsection",ExpressionUUID->"f58cd598-b49d-45c6-83ef-0b26096ec9b0"],
Cell[8338, 238, 182, 3, 41, "Text",ExpressionUUID->"8b66db6c-c72a-4a9d-95a3-5be5fe37ad5d"],
Cell[8523, 243, 962, 22, 55, "Input",ExpressionUUID->"a6d9e4f8-dc62-46ee-88a3-91b2afd7fe5d"],
Cell[9488, 267, 183, 3, 41, "Text",ExpressionUUID->"57dc25b2-a5c4-4b2f-8ed0-c3f247a23855"],
Cell[9674, 272, 1365, 37, 55, "Input",ExpressionUUID->"78712a36-90bc-471c-98b6-595dded8f46b"],
Cell[11042, 311, 260, 4, 40, "Text",ExpressionUUID->"3ddb1875-6b3b-4937-87f0-59de67578c0a"],
Cell[CellGroupData[{
Cell[11327, 319, 1546, 37, 123, "Input",ExpressionUUID->"4748c5c9-2299-4abc-aa12-ca22cf3e1fdb"],
Cell[12876, 358, 311, 6, 84, "Output",ExpressionUUID->"c454f8b0-de2d-4bc9-b89b-86124f3a2ce6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[13236, 370, 354, 9, 45, "Subsection",ExpressionUUID->"09ec85e7-09b4-475b-b2e4-437c1c73deef"],
Cell[13593, 381, 182, 3, 40, "Text",ExpressionUUID->"8df49c13-11f1-4228-a651-e5d6afe40ded"],
Cell[13778, 386, 1312, 30, 33, "Input",ExpressionUUID->"85ba9efe-78d9-4938-a1bd-09bcada4511b"],
Cell[15093, 418, 183, 3, 40, "Text",ExpressionUUID->"f2ab7918-c8f8-4c58-b494-2aed200629d6"],
Cell[15279, 423, 1660, 40, 54, "Input",ExpressionUUID->"da08a655-26c0-48b5-a0be-8db2730e69f8"],
Cell[16942, 465, 260, 4, 40, "Text",ExpressionUUID->"4f8856e7-a620-4f01-8087-07276f22761e"],
Cell[CellGroupData[{
Cell[17227, 473, 1517, 37, 123, "Input",ExpressionUUID->"223c5a2d-5016-4720-b848-6cfc5ea284d6"],
Cell[18747, 512, 262, 5, 84, "Output",ExpressionUUID->"687c9f55-6040-4234-a4c9-88a7d3abef8e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19058, 523, 161, 3, 45, "Subsection",ExpressionUUID->"0a7aa7ff-fc61-4c25-bc99-2f6b106f13ab"],
Cell[19222, 528, 182, 3, 40, "Text",ExpressionUUID->"e612286c-8399-40d4-b28b-e65045a2cd68"],
Cell[19407, 533, 1114, 24, 33, "Input",ExpressionUUID->"db0ba01d-194a-4898-acbf-a42892fd259d"],
Cell[20524, 559, 183, 3, 40, "Text",ExpressionUUID->"1fd03a9f-ae54-457f-bdf3-20cc0cd03367"],
Cell[20710, 564, 3182, 82, 98, "Input",ExpressionUUID->"c969fd10-d0c8-47ab-8ea8-2bfe19368fb6"],
Cell[23895, 648, 260, 4, 40, "Text",ExpressionUUID->"5455221e-6d87-4a13-a44c-f995b6990732"],
Cell[CellGroupData[{
Cell[24180, 656, 1648, 39, 123, "Input",ExpressionUUID->"75d320eb-1bce-443e-baf1-10766e5ed89f"],
Cell[25831, 697, 491, 8, 84, "Output",ExpressionUUID->"fa4089b2-0e25-4767-90de-03db594ae7bc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26371, 711, 347, 9, 45, "Subsection",ExpressionUUID->"81eb7e58-6495-4877-b3d5-45140acfdf03"],
Cell[26721, 722, 182, 3, 40, "Text",ExpressionUUID->"504e9501-3223-4247-bde4-847533fe771e"],
Cell[26906, 727, 1163, 25, 33, "Input",ExpressionUUID->"a19d1571-ae9b-452e-ae67-6747954b1144"],
Cell[28072, 754, 183, 3, 40, "Text",ExpressionUUID->"fd7d2331-f8f6-4a95-b755-a61719df86ab"],
Cell[28258, 759, 3036, 76, 98, "Input",ExpressionUUID->"4a6fe226-efe1-4787-a5f3-0e1016aaef3e"],
Cell[31297, 837, 260, 4, 40, "Text",ExpressionUUID->"f1abf6cc-7e9a-45e6-b445-d554393ee381"],
Cell[CellGroupData[{
Cell[31582, 845, 1649, 39, 123, "Input",ExpressionUUID->"5d6cd719-4662-475f-865f-0aa06dfb0abe"],
Cell[33234, 886, 539, 8, 84, "Output",ExpressionUUID->"a252050c-67d4-4fb2-a32e-21d3564bd6b5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33822, 900, 167, 3, 45, "Subsection",ExpressionUUID->"ccc1035f-a672-44ac-8a52-d331e8de3c29"],
Cell[33992, 905, 182, 3, 41, "Text",ExpressionUUID->"e4a595dc-fd17-49e5-86af-6aeaae0212d2"],
Cell[34177, 910, 1220, 26, 36, "Input",ExpressionUUID->"8377a6cd-1592-4077-86c9-522bf2652bc1"],
Cell[35400, 938, 183, 3, 41, "Text",ExpressionUUID->"387f91aa-f313-40ee-afa7-5c52b02ef73c"],
Cell[35586, 943, 3020, 77, 62, "Input",ExpressionUUID->"ee7056b5-3269-48d0-9cce-051e42bb4922"],
Cell[38609, 1022, 260, 4, 41, "Text",ExpressionUUID->"356ef1f1-c496-488e-94f6-93d117c56859"],
Cell[CellGroupData[{
Cell[38894, 1030, 1703, 39, 112, "Input",ExpressionUUID->"6a2ab2b9-c558-46a1-bd4e-f8c094b71bf3"],
Cell[40600, 1071, 539, 8, 40, "Output",ExpressionUUID->"6616cd22-b7ee-49e3-910c-7ff83a39a635"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41200, 1086, 156, 3, 82, "Section",ExpressionUUID->"eedec62c-95d1-4795-9e47-a031cdd9ea40"],
Cell[41359, 1091, 653, 18, 36, "Input",ExpressionUUID->"2d2703d7-fbc0-456b-b358-93caed649dc0"],
Cell[42015, 1111, 2520, 65, 62, "Input",ExpressionUUID->"4ed15377-8f8a-4302-99d7-886bb60211c7"],
Cell[CellGroupData[{
Cell[44560, 1180, 160, 3, 65, "Subsection",ExpressionUUID->"a3dcb6e5-9ee0-4497-a42b-27a5554cdbc1"],
Cell[44723, 1185, 182, 3, 41, "Text",ExpressionUUID->"898b3642-06a8-4017-a64f-d7a8d488da1c"],
Cell[44908, 1190, 1013, 22, 55, "Input",ExpressionUUID->"24972a73-0c55-470d-88ec-8947109d5eb3"],
Cell[45924, 1214, 297, 7, 41, "Text",ExpressionUUID->"ff9a139e-4e7c-4e7c-b870-b82b54570008"],
Cell[46224, 1223, 1127, 26, 55, "Input",ExpressionUUID->"57746c3f-2025-452c-81ef-ebf865cd1af4"]
}, Closed]],
Cell[CellGroupData[{
Cell[47388, 1254, 327, 8, 45, "Subsection",ExpressionUUID->"199ff4cb-96c6-46be-95c1-95c649d4a249"],
Cell[47718, 1264, 182, 3, 40, "Text",ExpressionUUID->"4b0318cc-e9e2-4b26-b122-ac42c8976f1d"],
Cell[47903, 1269, 1209, 26, 54, "Input",ExpressionUUID->"76c97bc6-0fae-433a-b3c6-156a80d819f8"],
Cell[49115, 1297, 183, 3, 40, "Text",ExpressionUUID->"a0ebd822-faf3-4b54-a469-30ee22589e72"],
Cell[49301, 1302, 1787, 47, 54, "Input",ExpressionUUID->"be35db9e-72c0-4c73-bb45-ff8504daca2c"],
Cell[51091, 1351, 260, 4, 40, "Text",ExpressionUUID->"71d6d391-cef5-4d30-ad7b-07aa0c29f98e"],
Cell[CellGroupData[{
Cell[51376, 1359, 1646, 38, 168, "Input",ExpressionUUID->"e9435c9d-294f-47b6-bfaf-d76157b7fc73"],
Cell[53025, 1399, 544, 9, 84, "Output",ExpressionUUID->"8a03e75c-78b7-4de8-89c7-da8a99049c40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53618, 1414, 430, 12, 45, "Subsection",ExpressionUUID->"339a622f-a20e-4bf8-ab19-a5379def01cd"],
Cell[54051, 1428, 182, 3, 41, "Text",ExpressionUUID->"6e963f99-6df5-45d6-8a0b-480795a4023a"],
Cell[54236, 1433, 1406, 28, 36, "Input",ExpressionUUID->"8dc47800-1817-4fe7-90e1-2a7897bc7e09"],
Cell[55645, 1463, 183, 3, 41, "Text",ExpressionUUID->"f0f20b88-f8e0-4395-ab36-46e3c71d8a21"],
Cell[55831, 1468, 1938, 49, 62, "Input",ExpressionUUID->"9bfe6cab-1a69-44be-aea4-9ad562f51050"],
Cell[57772, 1519, 260, 4, 41, "Text",ExpressionUUID->"d7625b58-fbeb-4541-aaab-39833dfae191"],
Cell[CellGroupData[{
Cell[58057, 1527, 2746, 67, 207, "Input",ExpressionUUID->"24d86828-1762-4f05-95b8-e2fcb2cd11b3"],
Cell[60806, 1596, 240, 6, 29, "Print",ExpressionUUID->"f72e20e6-6b2a-43a8-be4f-fdc54f252ef0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61095, 1608, 403, 12, 45, "Subsection",ExpressionUUID->"cf02ef04-494c-41fd-96cb-eae13ebff2b3"],
Cell[61501, 1622, 1536, 47, 216, "Input",ExpressionUUID->"43fae146-30e3-4f83-bb85-45715805112c"],
Cell[63040, 1671, 182, 3, 41, "Text",ExpressionUUID->"40c1116d-84d9-471d-9394-6d1537a84afa"],
Cell[63225, 1676, 1375, 24, 35, "Input",ExpressionUUID->"10e05359-3ded-47ae-bd5d-d5f909600b3c"],
Cell[64603, 1702, 183, 3, 41, "Text",ExpressionUUID->"826893db-fade-4845-aef6-0a89f49fff34"],
Cell[64789, 1707, 3139, 81, 100, "Input",ExpressionUUID->"2e89d34f-4b7e-42d9-b693-47da954a8748"],
Cell[67931, 1790, 260, 4, 41, "Text",ExpressionUUID->"c832e198-bf68-4398-a375-0102bb839942"],
Cell[CellGroupData[{
Cell[68216, 1798, 2134, 54, 216, "Input",ExpressionUUID->"e1e1dcfb-969b-4780-a586-af5102bf4963"],
Cell[70353, 1854, 262, 6, 27, "Print",ExpressionUUID->"28900d91-f8ad-460a-8e70-1f72666a16bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70664, 1866, 345, 9, 45, "Subsection",ExpressionUUID->"2b91433b-cf0b-4849-a1d1-dde73ac30832"],
Cell[71012, 1877, 182, 3, 40, "Text",ExpressionUUID->"c519fa1d-1c5a-4101-929f-a11f5d6aaad7"],
Cell[71197, 1882, 1407, 24, 33, "Input",ExpressionUUID->"beb43861-ad9a-4d6e-9f76-1d6a98c09556"],
Cell[72607, 1908, 183, 3, 40, "Text",ExpressionUUID->"27782f9f-faf8-4531-9ef2-1de069fe8bdf"],
Cell[72793, 1913, 3233, 82, 98, "Input",ExpressionUUID->"07ee8809-dfa5-4b01-9517-8f58f4266466"],
Cell[76029, 1997, 260, 4, 40, "Text",ExpressionUUID->"6a0d5e6e-a5af-4003-9118-baf9063a071a"],
Cell[CellGroupData[{
Cell[76314, 2005, 2123, 55, 168, "Input",ExpressionUUID->"9bf79bcc-3bd0-4109-b4d0-db4c4cc2e150"],
Cell[78440, 2062, 319, 8, 84, "Print",ExpressionUUID->"b7968701-f71d-472b-9366-4a6701bcc8da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78808, 2076, 165, 3, 45, "Subsection",ExpressionUUID->"78360bd3-c144-439e-9a9f-e9266847b9e0"],
Cell[78976, 2081, 182, 3, 41, "Text",ExpressionUUID->"01e89f91-eaf4-491f-99cc-8e6698e33a11"],
Cell[79161, 2086, 1618, 29, 55, "Input",ExpressionUUID->"100345ba-9d27-48d6-9bba-f0407c60d3e8"],
Cell[80782, 2117, 183, 3, 41, "Text",ExpressionUUID->"db1ad75e-a743-45a3-82d4-5ffd0ecc041b"],
Cell[80968, 2122, 4649, 121, 172, "Input",ExpressionUUID->"775b20c2-c1aa-4130-97b5-8e399a62d3d6"],
Cell[85620, 2245, 260, 4, 41, "Text",ExpressionUUID->"2537d919-f05a-42f9-8b9e-09de7b8caac5"],
Cell[CellGroupData[{
Cell[85905, 2253, 2131, 55, 171, "Input",ExpressionUUID->"4b3c9941-5b3d-4b7c-9f80-94f34f06e8e0"],
Cell[88039, 2310, 470, 10, 27, "Print",ExpressionUUID->"ed28687a-fee4-426d-901b-0e8a4dfba060"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88558, 2326, 165, 3, 45, "Subsection",ExpressionUUID->"52cc9603-96d5-46ee-b64c-8065ee39ceaa"],
Cell[88726, 2331, 182, 3, 41, "Text",ExpressionUUID->"afb7f7b1-719c-41d8-b3a0-66ced6cce9c5"],
Cell[88911, 2336, 1556, 26, 36, "Input",ExpressionUUID->"a122f079-6c21-4c5f-a01b-4f603a7c8be8"],
Cell[90470, 2364, 183, 3, 41, "Text",ExpressionUUID->"c15aecaa-e4c4-47a4-b49b-417f18a5abec"],
Cell[90656, 2369, 3399, 86, 62, "Input",ExpressionUUID->"7fefaa70-3151-4299-b04d-892c3fd0c4f0"],
Cell[94058, 2457, 260, 4, 41, "Text",ExpressionUUID->"7c94540f-b7a9-4831-bf6f-0d1f73e8e541"],
Cell[CellGroupData[{
Cell[94343, 2465, 2155, 55, 137, "Input",ExpressionUUID->"79ca076a-6c49-4628-a544-068272faef8b"],
Cell[96501, 2522, 394, 9, 29, "Print",ExpressionUUID->"0d66fe5e-e4db-4366-8f10-4215d3c4ecc0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> to submit/anc/Conformal_mappings.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33909,        939]
NotebookOptionsPosition[     29863,        866]
NotebookOutlinePosition[     30236,        882]
CellTagsIndexPosition[     30193,        879]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Conformal Mapping between Radial Classes of Near-horizon Geodesics\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 3.79343170659881*^9}, {
  3.7934323596534863`*^9, 3.7934323830154405`*^9}, {3.793516553112729*^9, 
  3.7935165580876107`*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the changes of coordinates listed below are \
(near-)NHEK isometries. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit expressions for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793432585432212*^9, 3.793432631339168*^9}, {3.7935165921896544`*^9, 
  3.79351662497764*^9}, {3.793516655564581*^9, 
  3.7935166615678587`*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}, {
  3.793516462698157*^9, 3.7935164949185286`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "This notebook contains the explicit expressions of the conformal mappings \
listed in section 5 of the paper. Each transformation is provided in a table \
of the form \n\t",
 StyleBox["conformal<n>[T,R,\[CapitalPhi]]={Tnew[T,R],Rnew[T,R],\[CapitalPhi]\
new[T,R,\[CapitalPhi]]} ",
  FontWeight->"Bold"],
 "\nwhere <n> refers to the number of the equation in the text (",
 StyleBox["e.g.",
  FontSlant->"Italic"],
 " conformal12 encodes equation (5.12) of the paper). We use (T,R,\
\[CapitalPhi]) for both NHEK and near-NHEK coordinates.\n\nThe checks \
implemented below verify that the mappings do preserve the form of the \
(near-)NHEK metric."
}], "Text",
 CellChangeTimes->{{3.7935167041989*^9, 3.7935172342186165`*^9}, {
  3.7935172711136065`*^9, 
  3.79351727433088*^9}},ExpressionUUID->"684e72fc-b45f-4896-8ee4-\
a7507cba2438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"T", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"R", "-", "\[Kappa]"}], ">", "0"}], "&&", " ", 
     RowBox[{
      RowBox[{"R", " ", "T"}], " ", "\[NotEqual]", " ", "1"}], " ", "&&", " ", 
     RowBox[{"R", " ", "\[NotEqual]", " ", "\[Kappa]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7934491990555897`*^9, 3.7934492540669413`*^9}, {
   3.793449294298946*^9, 3.7934493001031513`*^9}, 3.793452060657645*^9, {
   3.7934524512573347`*^9, 3.7934524573920355`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"69b5365a-5e22-4363-8cb2-ef4d4d020d33"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["General Rules for the Checks",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.7934396179564605`*^9, 3.7934396328249445`*^9}, {
  3.793517296746745*^9, 
  3.793517297850852*^9}},ExpressionUUID->"4e039ef2-19cb-46cb-aa31-\
286d5e425388"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dRnew", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Rnew", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Rnew", ",", "T"}], "]"}], "dT"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dTnew", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Tnew", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Tnew", ",", "T"}], "]"}], "dT"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[CapitalPhi]new", "[", 
   RowBox[{"Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "\[CapitalPhi]"}], "]"}], 
    "d\[CapitalPhi]"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "R"}], "]"}], "dR"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalPhi]new", ",", "T"}], "]"}], "dT"}]}]}]}], "Input",
 CellChangeTimes->{{3.793439375920233*^9, 3.793439573104283*^9}, {
  3.79343960379154*^9, 3.793439607730245*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"f424cae0-922c-493a-8ca9-f62cb8400ae4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkAdS2", "[", 
   RowBox[{
   "\[Kappa]_", ",", "Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}],
   ":=", 
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Rnew", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"dTnew", "[", 
         RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "^", 
        "2"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"dRnew", "[", 
         RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "^", 
        "2"}], " ", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Rnew", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], " ", 
       RowBox[{"dT", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"dR", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}]}], "//", 
     "FullSimplify"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkU1", "[", 
   RowBox[{
   "\[Kappa]_", ",", "Tnew_", ",", "Rnew_", ",", "\[CapitalPhi]new_"}], "]"}],
   ":=", 
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalPhi]new", "[", 
       RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}], "+", 
      RowBox[{"Rnew", " ", 
       RowBox[{"dTnew", "[", 
        RowBox[{"Tnew", ",", "Rnew", ",", "\[CapitalPhi]new"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"d\[CapitalPhi]", "+", 
        RowBox[{"R", " ", "dT"}]}], ")"}]}], "//", "FullSimplify"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.793439833297216*^9, 3.7934399818848944`*^9}, {
   3.7934400392090216`*^9, 3.79344010749887*^9}, {3.7934402548314114`*^9, 
   3.7934402563189163`*^9}, {3.7934402985781465`*^9, 3.793440355365157*^9}, {
   3.7934520336828403`*^9, 3.7934520385683036`*^9}, 3.7934541670509634`*^9, {
   3.7935164173985453`*^9, 3.793516438017821*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c43f226a-add1-467a-bbae-051d914b2d88"]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.5) [NHEK -> NHEK]", "Section",
 CellChangeTimes->{{3.7934324958032565`*^9, 3.79343249786094*^9}, {
  3.7934441486995945`*^9, 
  3.7934441587287016`*^9}},ExpressionUUID->"bff44c08-0323-43e4-b8cf-\
12560ce3d8a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal5", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"R", "^", "2"}]}], " ", 
     RowBox[{"T", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "^", "2"}], 
         RowBox[{"T", "^", "2"}]}], "-", "1"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], 
        RowBox[{"T", "^", "2"}]}], "-", "1"}], ")"}], "/", "R"}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", " ", "T"}], "+", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", " ", "T"}], "-", "1"}], ")"}]}], "]"}], "-", 
     RowBox[{"I", " ", "\[Pi]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793439226742501*^9, 3.7934393053138065`*^9}, 
   3.793440184946501*^9, 3.793440283545387*^9, {3.793440495927049*^9, 
   3.79344051150733*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1aade772-b325-445f-a30c-0a8b200b4f37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal5", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793440191609063*^9, 3.7934402306624155`*^9}, {
  3.7934403822822113`*^9, 3.793440387515663*^9}, {3.793440543697575*^9, 
  3.793440566661422*^9}, {3.7934410105198693`*^9, 3.7934410191863265`*^9}, {
  3.7934441620886493`*^9, 3.793444162142294*^9}, {3.793451150156477*^9, 
  3.7934511879741125`*^9}, {3.793516079410319*^9, 3.793516079566491*^9}, {
  3.793516382902566*^9, 3.7935164055094757`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"4a52565b-9f3e-4f23-b116-a09d97adc7d5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498154915*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"ee7a90fe-468c-4d22-bb84-034f1d8190f4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498154915*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"27f462cc-5423-4b14-813f-aafffee43468"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.6) & (5.7) [Near-NHEK <-> NHEK Diffeomorphism]", "Section",
 CellChangeTimes->{{3.7934325053847046`*^9, 3.7934325069768434`*^9}, {
  3.793444171700186*^9, 3.793444180356697*^9}, {3.793516032245659*^9, 
  3.7935160470280695`*^9}},ExpressionUUID->"d11a5e36-b5ba-442e-b60a-\
82849de230ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal6", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], " ", "T"}], "]"}]}], 
     RowBox[{"R", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"R", "^", "2"}], "-", 
        RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Kappa]", " ", "T"}], "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R", "-", "\[Kappa]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"R", "+", "\[Kappa]"}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.7934404148326015`*^9, 3.793440484953888*^9}, {
  3.793440521890953*^9, 3.793440526421816*^9}, {3.793441268554205*^9, 
  3.7934412726138077`*^9}, {3.793448655509076*^9, 3.793448658406328*^9}, {
  3.7934487397183094`*^9, 3.7934487437060633`*^9}, {3.793454868866895*^9, 
  3.7934548779221587`*^9}, {3.7934549299318304`*^9, 3.7934549360199294`*^9}, {
  3.793516118534134*^9, 3.793516123827318*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"a478d4d4-991b-4ae2-bbde-caa88847f78b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal7", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "^", "2"}], 
          RowBox[{"T", "^", "2"}]}], "-", "1"}], "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "\[Kappa]"}], " ", "R", " ", "T"}], ",", " ", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", "T"}], " ", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", "T"}], " ", "-", "1"}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.793441246750743*^9, 3.793441260829817*^9}, {
  3.793441463406169*^9, 3.793441508288907*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f2c06ab7-5e22-4ef3-9e5f-c01a24ac6b08"],

Cell["Check that (5.7) is indeed the inverse of (5.6)", "Text",
 CellChangeTimes->{{3.7934544705320387`*^9, 
  3.793454487428742*^9}},ExpressionUUID->"1c4300ba-cacf-44be-b5e2-\
00824decbd9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", 
   RowBox[{
    RowBox[{"conformal6", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"conformal7", "[", 
        RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//", "FullSimplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7934544455247927`*^9, 3.7934544582270646`*^9}, {
  3.793516479731475*^9, 3.793516486183572*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"1427b7e8-ac7a-4950-8c82-63de752495ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "}"}]], "Output",
 CellChangeTimes->{3.7935164982330337`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f74e079c-64fc-4fa0-a30d-f7e495998255"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.9) [Near-NHEK -> Near-NHEK]", "Section",
 CellChangeTimes->{{3.7934325164932942`*^9, 3.793432525624193*^9}, {
  3.7934498781364393`*^9, 
  3.7934498892626257`*^9}},ExpressionUUID->"fd8cd649-1c84-4613-94ab-\
76ac55534f73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal9", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Kappa]"}], ")"}]}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", "R"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", "R"}], ")"}]}], 
       "]"}]}], "-", 
     RowBox[{"I", " ", 
      RowBox[{"\[Pi]", "/", "\[Kappa]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
     RowBox[{"Sinh", "[", 
      RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", 
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", 
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.793441770861747*^9, 3.793441933901557*^9}, {
  3.793454358136215*^9, 3.793454360852724*^9}, {3.7934673013194723`*^9, 
  3.793467331861597*^9}, {3.793515686173514*^9, 3.7935157246223984`*^9}, {
  3.793515861664324*^9, 3.793515898662877*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b0739b29-93d7-4b99-96eb-98499b6b22cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal9", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7935160939813843`*^9, 3.793516095956547*^9}, {
  3.793516344604412*^9, 3.793516368540152*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"4ce05277-4c00-43d0-acff-4f2bb268c626"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498270835*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"25d18c5c-3d81-44fe-bdd8-f9dfb2656c5b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.793516498270835*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"eff50355-6b30-4df9-8b98-29c53365e5e6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.12) [NHEK -> NHEK]", "Section",
 CellChangeTimes->{{3.793432544282239*^9, 3.793432546407918*^9}, {
  3.793449838458202*^9, 
  3.793449844184121*^9}},ExpressionUUID->"8ef9ea79-9f82-419a-9186-\
641128523e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformal12", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"T", "^", "2"}]}], ")"}]}], "-", "1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
         RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"R", "^", "2"}], "T", " ", 
         RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}], " ", "T", " ", 
        RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"R", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
        RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"T", "^", "2"}]}], ")"}]}], "-", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"R", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"T", "^", "2"}]}], ")"}]}]}], ")"}], 
        RowBox[{"Cos", "[", "\[Zeta]", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}], "T", " ", 
        RowBox[{"Sin", "[", "\[Zeta]", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], "R"}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "T"}], "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], "R"}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Zeta]", "/", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "T"}], " ", "-", "1"}], ")"}]}]}], ")"}]}], 
      "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7934437058809814`*^9, 3.7934438807540703`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ea9d27ee-b21b-4675-afb8-f9ec220a36a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal12", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793443892956398*^9, 3.7934439023242693`*^9}, {
  3.7934498359294415`*^9, 3.793449836519493*^9}, {3.7935162810690365`*^9, 
  3.793516331618441*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"9511faf3-0bb6-4d00-8a39-02bd53fb3826"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983176765`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"47952b0e-7858-4547-a3fe-bfcb1eca4696"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983176765`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"a7d01caf-5b89-4f41-97cd-f65cc9eb1323"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(5.14) [Near-NHEK -> Near-NHEK]", "Section",
 CellChangeTimes->{{3.7934325524915886`*^9, 3.79343255381485*^9}, {
  3.7934517576379576`*^9, 
  3.7934517672431016`*^9}},ExpressionUUID->"b19231bb-2337-4303-a816-\
5f33446f8002"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Kappa]", " ", "T"}], "]"}], "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"\[Chi]", " ", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conformal14", "[", 
   RowBox[{"T_", ",", "R_", ",", "\[CapitalPhi]_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], 
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", "R"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R14", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], "]"}]}], ",", "R14", ",", 
    RowBox[{"\[CapitalPhi]", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "+", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], "]"}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}], "-", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Kappa]", " ", "T"}], "]"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"R14", "+", "\[Kappa]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"R14", "-", "\[Kappa]"}], ")"}]}]}], "]"}]}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.7934440557818494`*^9, 3.7934440828287992`*^9}, {
  3.7934442617255683`*^9, 3.7934442959500012`*^9}, {3.7934443438111467`*^9, 
  3.793444475463503*^9}, {3.793453690897098*^9, 3.793453741962775*^9}, {
  3.793453787982395*^9, 3.7934537906608*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"2cd4c7d4-048d-42e5-b05f-48971f9b4aaf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"checkAdS2", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkU1", "[", 
  RowBox[{"\[Kappa]", ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"conformal14", "[", 
     RowBox[{"T", ",", "R", ",", "\[CapitalPhi]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.793444488799163*^9, 3.7934445021649714`*^9}, {
  3.793450541769108*^9, 3.793450544443721*^9}, {3.793451068414695*^9, 
  3.7934510727888036`*^9}, {3.7934520717573876`*^9, 3.793452075100535*^9}, {
  3.7934538152279863`*^9, 3.793453822234089*^9}, {3.793454178430481*^9, 
  3.7934542222815866`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"98179e5c-19c1-46ea-a1e9-333fd4a633a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983710976`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"edccf25b-34bb-4c60-a5c1-6ced94b223d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7935164983710976`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"24b3b87e-356c-4911-b371-8fd58876ce32"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 179, 3, 55, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[762, 27, 465, 8, 189, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1230, 37, 371, 8, 63, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1604, 47, 665, 15, 68, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2272, 64, 278, 5, 55, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2553, 71, 851, 18, 148, "Text",ExpressionUUID->"684e72fc-b45f-4896-8ee4-a7507cba2438"],
Cell[3407, 91, 738, 17, 55, "Input",ExpressionUUID->"69b5365a-5e22-4363-8cb2-ef4d4d020d33"],
Cell[CellGroupData[{
Cell[4170, 112, 268, 5, 80, "Section",ExpressionUUID->"4e039ef2-19cb-46cb-aa31-286d5e425388"],
Cell[4441, 119, 1326, 37, 145, "Input",ExpressionUUID->"f424cae0-922c-493a-8ca9-f62cb8400ae4"],
Cell[5770, 158, 2356, 65, 169, "Input",ExpressionUUID->"c43f226a-add1-467a-bbae-051d914b2d88"]
}, Closed]],
Cell[CellGroupData[{
Cell[8163, 228, 219, 4, 62, "Section",ExpressionUUID->"bff44c08-0323-43e4-b8cf-12560ce3d8a0"],
Cell[8385, 234, 1149, 35, 55, "Input",ExpressionUUID->"1aade772-b325-445f-a30c-0a8b200b4f37"],
Cell[CellGroupData[{
Cell[9559, 273, 1557, 36, 60, "Input",ExpressionUUID->"4a52565b-9f3e-4f23-b116-a09d97adc7d5"],
Cell[11119, 311, 153, 3, 39, "Output",ExpressionUUID->"ee7a90fe-468c-4d22-bb84-034f1d8190f4"],
Cell[11275, 316, 153, 3, 39, "Output",ExpressionUUID->"27f462cc-5423-4b14-813f-aafffee43468"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11477, 325, 295, 4, 62, "Section",ExpressionUUID->"d11a5e36-b5ba-442e-b60a-82849de230ec"],
Cell[11775, 331, 1523, 41, 55, "Input",ExpressionUUID->"a478d4d4-991b-4ae2-bbde-caa88847f78b"],
Cell[13301, 374, 1075, 32, 55, "Input",ExpressionUUID->"f2c06ab7-5e22-4ef3-9e5f-c01a24ac6b08"],
Cell[14379, 408, 191, 3, 41, "Text",ExpressionUUID->"1c4300ba-cacf-44be-b5e2-00824decbd9d"],
Cell[CellGroupData[{
Cell[14595, 415, 865, 22, 55, "Input",ExpressionUUID->"1427b7e8-ac7a-4950-8c82-63de752495ed"],
Cell[15463, 439, 222, 5, 39, "Output",ExpressionUUID->"f74e079c-64fc-4fa0-a30d-f7e495998255"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15734, 450, 230, 4, 62, "Section",ExpressionUUID->"fd8cd649-1c84-4613-94ab-76ac55534f73"],
Cell[15967, 456, 2385, 68, 100, "Input",ExpressionUUID->"b0739b29-93d7-4b99-96eb-98499b6b22cb"],
Cell[CellGroupData[{
Cell[18377, 528, 1271, 32, 60, "Input",ExpressionUUID->"4ce05277-4c00-43d0-acff-4f2bb268c626"],
Cell[19651, 562, 153, 3, 39, "Output",ExpressionUUID->"25d18c5c-3d81-44fe-bdd8-f9dfb2656c5b"],
Cell[19807, 567, 153, 3, 39, "Output",ExpressionUUID->"eff50355-6b30-4df9-8b98-29c53365e5e6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20009, 576, 215, 4, 62, "Section",ExpressionUUID->"8ef9ea79-9f82-419a-9186-641128523e25"],
Cell[20227, 582, 2967, 91, 100, "Input",ExpressionUUID->"ea9d27ee-b21b-4675-afb8-f9ec220a36a5"],
Cell[CellGroupData[{
Cell[23219, 677, 1316, 33, 60, "Input",ExpressionUUID->"9511faf3-0bb6-4d00-8a39-02bd53fb3826"],
Cell[24538, 712, 155, 3, 39, "Output",ExpressionUUID->"47952b0e-7858-4547-a3fe-bfcb1eca4696"],
Cell[24696, 717, 155, 3, 39, "Output",ExpressionUUID->"a7d01caf-5b89-4f41-97cd-f65cc9eb1323"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24900, 726, 230, 4, 62, "Section",ExpressionUUID->"b19231bb-2337-4303-a816-5f33446f8002"],
Cell[25133, 732, 2871, 80, 145, "Input",ExpressionUUID->"2cd4c7d4-048d-42e5-b05f-48971f9b4aaf"],
Cell[CellGroupData[{
Cell[28029, 816, 1478, 35, 60, "Input",ExpressionUUID->"98179e5c-19c1-46ea-a1e9-333fd4a633a7"],
Cell[29510, 853, 155, 3, 39, "Output",ExpressionUUID->"edccf25b-34bb-4c60-a5c1-6ced94b223d2"],
Cell[29668, 858, 155, 3, 39, "Output",ExpressionUUID->"24b3b87e-356c-4911-b371-8fd58876ce32"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> to submit/anc/Explicit_polar_parametrizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    134311,       3083]
NotebookOptionsPosition[    126046,       2937]
NotebookOutlinePosition[    126412,       2953]
CellTagsIndexPosition[    126369,       2950]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Explicit Solutions to the Polar Geodesic Integrals in Kerr and (near-)NHEK\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 3.79343170659881*^9}, {
  3.793519282327829*^9, 3.793519296966851*^9}, {3.7935195628055205`*^9, 
  3.793519588005496*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the solutions listed below do satisfy the \
geodesic equations. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit geodesics parametrizations for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793435936941037*^9, 
  3.79343595890695*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "This notebook provides explicit solutions for geodesic polar angle \[Theta] \
and polar integrals as a function of Mino time \[Lambda], both in Kerr and \
(near-)NHEK spacetimes. \n\n",
 StyleBox["Kerr.",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 " For each non-degenerate class of polar motion, one defines the polar \
parameters \[Lambda]i\[Theta]<class_name> and \[CapitalLambda]<class_name>. \
They are functions of the geodesic parameters Q, l, EE, \[Epsilon]0, si\
\[Theta], \[Lambda]i, \[Theta]i. \n\nThe number of turning points of the \
motion is implemented in a function m[\[Lambda],\[CapitalLambda],\[Lambda]i\
\[Theta]] for all classes but the vortical one, which uses the separate \
function mVortical[\[Lambda],\[CapitalLambda],\[Lambda]i\[Theta]]. \n\nThe \
geodesic polar angle is implemented as cos\[Theta]<class_name>[\[Lambda]] and \
\[Theta]<class_name>[\[Lambda]]. The polar integrals are \
\[CapitalPhi]hat<class_name>[\[Lambda],m] and That<class_name>[\[Lambda],m]. \
The possible classes names in Kerr geometry are ",
 StyleBox["Pendular, PendularNought, Vortical",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Attractive",
  FontSlant->"Italic"],
 ".\n\n",
 StyleBox["In (near-)NHEK",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 ", the geodesic polar angle is implemented as cos\[Theta]<class_name>NH[\
\[Lambda]] and \[Theta]<class_name>NH[\[Lambda]]. The polar integral is \
\[CapitalPhi]<class_name>NH[\[Lambda],m]]. The possible classes names are",
 StyleBox[" Pendular",
  FontSlant->"Italic"],
 " and ",
 StyleBox["PendularNought.",
  FontSlant->"Italic"],
 " Note that the near-horizon polar parameters are denoted \
\[Lambda]i\[Theta]<class_name>NH and \[CapitalLambda]<class_name>NH.\n\nThe \
dictionary between Kerr geodesic parameters Q, l, EE, \[Epsilon]0,... and \
near-horizon parameters Q, l, CNot,... is also explicitly implemented and \
consists in a list of replacement rules denoted as \
nearHorizonPolarDictionary.\n\nMathematica is unable to check symbolically \
that our explicit expressions do satisfy the geodesic equations. For each \
class of motion, we consequently check the validity of geodesic equations for \
a few randomly chosen numerical values of the parameters."
}], "Text",
 CellChangeTimes->{{3.7934297250827646`*^9, 3.7934301264517736`*^9}, {
  3.7934303526766605`*^9, 3.7934304339184504`*^9}, {3.7934317341234465`*^9, 
  3.7934317351495943`*^9}, {3.7934359680995903`*^9, 3.7934360312823553`*^9}, {
  3.7935196110183887`*^9, 3.7935196254490514`*^9}, {3.7939716997163954`*^9, 
  3.7939717084456882`*^9}, {3.793971739105358*^9, 3.7939717959946494`*^9}, {
  3.79397196277528*^9, 3.7939719741798916`*^9}, {3.793972065390688*^9, 
  3.7939724757226915`*^9}, {3.793972588677024*^9, 3.793972645681967*^9}, {
  3.793976187664882*^9, 3.793976776115029*^9}, {3.7939784699030313`*^9, 
  3.7939785159654455`*^9}, {3.7939785844452643`*^9, 3.7939787352993546`*^9}, {
  3.794056302690733*^9, 3.794056303535556*^9}, {3.794056426576776*^9, 
  3.7940564443427353`*^9}},ExpressionUUID->"936a73ce-3113-4778-ad32-\
e88b4088ac69"],

Cell[CellGroupData[{

Cell["Solutions in Kerr", "Chapter",
 CellChangeTimes->{{3.7935196500179834`*^9, 3.793519650603649*^9}, {
  3.7935198516858253`*^9, 
  3.793519854058202*^9}},ExpressionUUID->"99d39218-3b2f-49b9-8782-\
f80b5d6b4f05"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Polar Potential and Roots",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.793519667686262*^9, 
  3.793519684518284*^9}},ExpressionUUID->"36f7037b-5e60-4bd6-93f9-\
15278287c182"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", "+", 
         RowBox[{"l", "^", "2"}]}], ")"}], "/", "\[Epsilon]0"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zP", "=", 
   RowBox[{"\[CapitalDelta]\[Theta]", "+", 
    RowBox[{
     RowBox[{"Sign", "[", "\[Epsilon]0", "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Theta]", "^", "2"}], "+", 
       RowBox[{"Q", "/", "\[Epsilon]0"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zM", "=", 
   RowBox[{"\[CapitalDelta]\[Theta]", "-", 
    RowBox[{
     RowBox[{"Sign", "[", "\[Epsilon]0", "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Theta]", "^", "2"}], "+", 
       RowBox[{"Q", "/", "\[Epsilon]0"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z0", "=", 
   RowBox[{"Q", "/", 
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{"l", "^", "2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7935199286972046`*^9, 3.793519996485612*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3e9d287c-1113-4df1-85a6-a8ae7fcde3c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "^", "2"}]}], " ", "z"}], " ", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{"\[Epsilon]0", " ", "z"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.793519999332569*^9, 3.793520031593274*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f780d9d3-ddd2-4151-beec-3eeca1c261a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "\[Lambda]_", ",", "\[CapitalLambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}],
   ":=", 
  RowBox[{"Floor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "/", "\[CapitalLambda]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]\[Theta]"}], ")"}]}], "+", 
    RowBox[{"1", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mVortical", "[", 
   RowBox[{
   "\[Lambda]_", ",", "\[CapitalLambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"2", "/", "\[CapitalLambda]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]\[Theta]"}], ")"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"Floor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]\[Theta]", "-", "\[Lambda]i"}], ")"}], "/", 
      "\[CapitalLambda]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"si\[Theta]", "-", "1"}], ")"}], "/", "2"}], "+", 
   "1"}]}]}], "Input",
 CellChangeTimes->{{3.7935354870501347`*^9, 3.7935355104342537`*^9}, {
   3.793772903182223*^9, 3.793772908532538*^9}, 3.7939552574234395`*^9, {
   3.793955343307165*^9, 3.793955350401945*^9}, {3.7939561376426277`*^9, 
   3.793956139295667*^9}, {3.79395627324678*^9, 3.7939562842980595`*^9}, {
   3.7939563663175244`*^9, 3.7939563823666086`*^9}, {3.793956435969943*^9, 
   3.793956443933025*^9}, {3.7939565392743244`*^9, 3.793956588256917*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"68375276-c065-4729-8cd6-9674dd421657"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Checks of the Geodesic Equations",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.7935995958917446`*^9, 
  3.793599616751952*^9}},ExpressionUUID->"90519bef-d346-4954-a057-\
28d5a8452d0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkTheta", "[", 
   RowBox[{"ct_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"ct", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{"\[CapitalTheta]", "[", 
    RowBox[{"ct", "^", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkPhi", "[", 
   RowBox[{"phi_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"phi", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "^", "2"}], "-", "1"}], ")"}], 
    "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkT", "[", 
   RowBox[{"T_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "4"}]}]}]}], "Input",
 CellChangeTimes->{{3.7936005685493937`*^9, 3.7936005712469425`*^9}, {
   3.793600603483424*^9, 3.7936007300676146`*^9}, {3.793600779436388*^9, 
   3.79360078399229*^9}, 3.793602418995575*^9, {3.7936026015484753`*^9, 
   3.7936026139257455`*^9}, {3.793603006782316*^9, 3.793603025119867*^9}, {
   3.793603248244872*^9, 3.793603253155581*^9}, {3.793603346695136*^9, 
   3.793603398258355*^9}, {3.7936036139510326`*^9, 3.793603615387806*^9}, {
   3.7936036565527754`*^9, 3.7936036602516675`*^9}, {3.7936037831967273`*^9, 
   3.793603797981406*^9}, {3.793608306913743*^9, 3.79360834511693*^9}, {
   3.7936153933507433`*^9, 3.793615395702774*^9}, {3.7936154479307823`*^9, 
   3.7936154555334888`*^9}, {3.7936154949195766`*^9, 
   3.7936155785115547`*^9}, {3.793615842022027*^9, 3.793615859287511*^9}, {
   3.793615903762249*^9, 3.793615908154233*^9}, {3.793616089029359*^9, 
   3.7936160894670153`*^9}, {3.7936162886495433`*^9, 
   3.7936162912516947`*^9}, {3.793642371930133*^9, 3.793642381073465*^9}, {
   3.793894150006049*^9, 3.793894158350882*^9}, {3.79389420468234*^9, 
   3.7938942168229065`*^9}, {3.79389428672198*^9, 3.793894289433567*^9}, 
   3.7938943986163874`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a5a7d0f4-e324-49c7-b756-f9f667d993b3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pendular(\[CapitalEHat],Q)", "Section",
 CellChangeTimes->{{3.7935197251122627`*^9, 3.793519736212841*^9}, {
  3.7937737416481643`*^9, 3.793773742362486*^9}, {3.79386107771813*^9, 
  3.7938610780404105`*^9}},ExpressionUUID->"1814c90e-73bb-4868-9e14-\
0b63a714bc3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]Plus", "[", "x_", "]"}], ":=", 
  RowBox[{"ArcSin", "[", 
   RowBox[{"x", "/", 
    RowBox[{"Sqrt", "[", "zP", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EllipticEPrime", "[", 
   RowBox[{"x_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", "m"}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EllipticE", "[", 
      RowBox[{"x", ",", "m"}], "]"}], "-", 
     RowBox[{"EllipticF", "[", 
      RowBox[{"x", ",", "m"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Pendular", "=", 
   RowBox[{"\[Lambda]i", "-", 
    RowBox[{
     RowBox[{"si\[Theta]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
     RowBox[{"EllipticF", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]Plus", "[", 
        RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
       RowBox[{"zP", "/", "zM"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]Pendular", "=", 
   RowBox[{
    RowBox[{"4", " ", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
    RowBox[{"EllipticK", "[", 
     RowBox[{"zP", "/", "zM"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.793520294479722*^9, 3.7935202962880774`*^9}, 3.7935203550400777`*^9, {
   3.793520422435239*^9, 3.793520423153987*^9}, {3.7935275355425253`*^9, 
   3.7935275405350847`*^9}, {3.7935318885766916`*^9, 
   3.7935318999454656`*^9}, {3.7935355496390963`*^9, 3.793535551100993*^9}, {
   3.7935356006109147`*^9, 3.7935356150229626`*^9}, 3.793602783542244*^9, {
   3.793773331447963*^9, 3.793773369799218*^9}, {3.7937734322487116`*^9, 
   3.7937734525245953`*^9}, {3.7937735363876915`*^9, 
   3.7937735394356484`*^9}, {3.7939633610371847`*^9, 3.7939633613613186`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"78a21728-fbbc-4546-8c7a-048af634c414"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"si\[Theta]", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"JacobiSN", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Pendular"}], ")"}]}], ",", 
     RowBox[{"zP", "/", "zM"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7935203574266787`*^9, 
   3.7935203584611425`*^9}, 3.793527547965311*^9, {3.793535647851058*^9, 
   3.793535652316252*^9}, {3.7936005279838686`*^9, 3.7936005292814116`*^9}, {
   3.793602451203966*^9, 3.793602454085387*^9}, 3.7936027863907356`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a0c70d6b-dc1a-467c-b4c4-badab1ce1924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Pendular", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.793599544989668*^9, 3.793599546411831*^9}, {3.793603566916628*^9, 
  3.793603568283904*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2c20aedb-4a25-45da-a141-0decca5fff4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatPendular", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "m", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}], "+", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"\[CapitalPsi]Plus", "[", 
          RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}], ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}], "-", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zP", ",", 
         RowBox[{"\[CapitalPsi]Plus", "[", 
          RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
         RowBox[{"zP", "/", "zM"}]}], "]"}]}]}], ")"}]}], "-", "\[Lambda]", 
   "+", "\[Lambda]i"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatPendular", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"zP", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"-", "\[Epsilon]0"}], " ", "zM"}], "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "m", " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Plus", "[", 
         RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "]"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}], "-", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"EllipticEPrime", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Plus", "[", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", 
        RowBox[{"zP", "/", "zM"}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3VBg9ELJ4I3jvS+Gn0G0/rbw7yCa5/OsPyB6Wslf
RmUgnTZPkwlET3uivBVE3131YheInqObcghEB+3KOwOidQ5/uACij+0yvw6i
+9OM701wfuPo9rTsPoheJc2dOAVILzCYBaZ9xBUbpwHpCVtXgulAnbkd24H0
mUT7ThB9zuPXDxBtKqTCvANIh8kfkNkJpLlWe8mC6KYUlQIQPU/EBUzHHRWd
dwZI7zrIvABE9z2d4Mfj8sYx325LIIi+pK2SAaL5sn1zQPTx+I81IPrfUfUG
EL2wNvStGZDWadB+B6KfcNTLmAPpgh9psiB6yfM3mzKAdGblii0gGgBxqZiy

  "],
 CellLabel->"In[18]:=",ExpressionUUID->"d555233b-51a6-4e36-b226-d02985d289b5"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"53c1e638-9e6e-4207-bacb-\
68048af2a04c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersPendular", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", 
          "si\[Theta]loc", ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", 
          "\[Lambda]loc", ",", "zPloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Qloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"lloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"EEloc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Epsilon]0loc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]iloc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]loc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomChoice", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "/", 
            RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"si\[Theta]loc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"zPloc", "=", 
          RowBox[{"zP", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
             RowBox[{"l", "\[Rule]", "lloc"}], ",", 
             RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
            "}"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Theta]iloc", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", "zPloc", "]"}], "]"}], ",", 
             RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "->", "Qloc"}], ",", 
           RowBox[{"l", "->", "lloc"}], ",", 
           RowBox[{"EE", "->", "EEloc"}], ",", 
           RowBox[{"\[Epsilon]0", "->", "\[Epsilon]0loc"}], ",", 
           RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "->", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]i", "->", "\[Lambda]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"checkTheta", "[", 
            RowBox[{
             RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
             "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
          "10"}], "]"}], ",", "10"}], "]"}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatPendular", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Pendular", ",", 
               "\[Lambda]i\[Theta]Pendular"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkT", "[", 
          RowBox[{
           RowBox[{"ThatPendular", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Pendular", ",", 
               "\[Lambda]i\[Theta]Pendular"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Pendular", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendular"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.793608816977468*^9, 3.793608846760194*^9}, {3.793609197928587*^9, 
   3.793609199084628*^9}, 3.793685154932818*^9, {3.7936919369244337`*^9, 
   3.7936919616361475`*^9}, {3.7937735833692727`*^9, 3.79377363602427*^9}, {
   3.793860487725263*^9, 3.793860503593131*^9}, {3.793860855818449*^9, 
   3.7938608679927034`*^9}, {3.7938695134869137`*^9, 
   3.7938695433432665`*^9}, {3.7939554547203765`*^9, 3.793955547020368*^9}, {
   3.7939622502126446`*^9, 3.793962294679261*^9}, {3.793962335786572*^9, 
   3.7939623368763957`*^9}, {3.7939633274587464`*^9, 
   3.7939633326793933`*^9}, {3.79396380649724*^9, 3.793963823056332*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"bd209fc7-d51b-412f-9bfe-57d8f00ad587"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3.885780586188048`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.440892098500626`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.1094237467877974`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.106226635438361`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.881784197001252`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6653345369377348`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.220446049250313`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.794056485411687*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"44092402-28f7-46fc-b0ae-e28cf6cc10e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.3306690738754696`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.9081958235744878`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.6653345369377348`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.2434497875801753`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.7470027081099033`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.3306690738754696`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.7940564855013027`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"cb3f9c6c-bf54-48f2-b0a9-aff151fc0f20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.5167042928819772`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.968885967768458`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.271161533457416`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1205229452637688`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.3042826247674526`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.596323321948148`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.163336342344337`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.1145598333150986`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.793772876675187*^9, 3.793772915615817*^9, 3.7937735800720096`*^9, {
   3.7937736107166986`*^9, 3.793773637442013*^9}, 3.793859534718979*^9, {
   3.7938597477589574`*^9, 3.793859777276475*^9}, {3.7938604712010317`*^9, 
   3.7938605047409544`*^9}, {3.7938608477882175`*^9, 3.7938608685796432`*^9}, 
   3.7938695486727095`*^9, 3.7938942977489867`*^9, 3.7938944016140184`*^9, 
   3.793895777362587*^9, 3.793955364143588*^9, {3.793955487407977*^9, 
   3.793955549586368*^9}, 3.7939561436501884`*^9, 3.793956287755884*^9, 
   3.79395638576128*^9, {3.7939564648502474`*^9, 3.793956481724532*^9}, 
   3.7939565915452085`*^9, 3.79396230123553*^9, {3.7939623376403656`*^9, 
   3.793962362800909*^9}, {3.7939623977007446`*^9, 3.7939624165328255`*^9}, {
   3.7939632816955147`*^9, 3.793963286955264*^9}, 3.793963333529794*^9, {
   3.793963814976877*^9, 3.7939638235974402`*^9}, 3.7939676202304926`*^9, 
   3.793969608437111*^9, 3.7939697643050485`*^9, 3.794056485619835*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"fc67992f-f3bf-47b8-ad0e-043e193bbc1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Pendular", "o"], "(", "Q", ")"}], 
  TraditionalForm]],ExpressionUUID->"69716c7b-6850-495f-9d6b-ae55cd6646a7"]], \
"Section",
 CellChangeTimes->{{3.7935197474810667`*^9, 
  3.7935197537627497`*^9}},ExpressionUUID->"2cfba106-e66d-40ad-a3d5-\
e9b667bdbe31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]PendularNought", "=", 
   RowBox[{"\[Lambda]i", "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"z0", "/", "Q"}], "]"}], 
     RowBox[{"ArcSin", "[", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]i", "]"}], "/", 
       RowBox[{"Sqrt", "[", "z0", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.79360692899298*^9, 3.793606929282679*^9}, {3.793607579964533*^9, 
   3.7936075843585434`*^9}, {3.793607614669133*^9, 3.7936076156689005`*^9}, {
   3.7936167340378733`*^9, 3.7936167511604605`*^9}, {3.7936969094632063`*^9, 
   3.793696911677313*^9}, 3.7939633958347197`*^9, 3.794056304665132*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"55401461-1393-4f0b-9337-429b15bc1ea1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"si\[Theta]", " ", 
   RowBox[{"Sqrt", "[", "z0", "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Q", "/", "z0"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]PendularNought"}], ")"}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.793607587899061*^9, 3.7936076251191688`*^9}, {3.793696916702499*^9, 
   3.7936969201173773`*^9}, 3.793963411623929*^9, {3.794056305253179*^9, 
   3.7940563062278976`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"05bd4ca3-9ddf-48f4-9e2f-76208a38c644"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]PendularNought", "=", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"z0", "/", "Q"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7833333928438544`*^9, 3.7833334129037514`*^9}, {
   3.793607636901387*^9, 3.793607639471887*^9}, {3.793696891016058*^9, 
   3.7936969035496397`*^9}, 3.7939634151224136`*^9, 3.794056307507021*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"43a53e28-5c0a-4652-8238-ea4d7108187a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.79360765020049*^9, 3.7936076643178854`*^9}, {3.794056307940872*^9, 
  3.794056308529739*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1248f056-dd09-4076-8914-2b28da253ed2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
    RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"z0", "/", 
       RowBox[{"(", 
        RowBox[{"Q", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z0"}], ")"}]}], ")"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", "\[Pi]"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", "si\[Theta]", " ", 
        RowBox[{"ArcSin", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z0"}], ")"}], "/", "z0"}], "]"}], 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "]"}]}],
          "]"}]}], "-", 
       RowBox[{"si\[Theta]", " ", 
        RowBox[{"ArcSin", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z0"}], ")"}], "/", "z0"}], "]"}], 
          RowBox[{"Cot", "[", "\[Theta]i", "]"}]}], "]"}]}]}], ")"}]}], "-", 
    "\[Lambda]", "+", "\[Lambda]i"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "2.42", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatPendularNought", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z0", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"z0", "/", "Q"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", "si\[Theta]", " ", 
         RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"z0", "-", 
           RowBox[{
            RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "^",
             "2"}]}], "]"}]}], "-", 
        RowBox[{"si\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"z0", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "2.42", ")"}]}], " ", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.793616512911333*^9, 3.793616516265131*^9}, {
  3.7936168800268106`*^9, 3.793616883486873*^9}, {3.7936171706790614`*^9, 
  3.7936171893093204`*^9}, {3.793617431515233*^9, 3.793617447748349*^9}, {
  3.7936196183104534`*^9, 3.7936197347077894`*^9}, {3.793620267991099*^9, 
  3.793620318811451*^9}, {3.793620781923214*^9, 3.7936207859607334`*^9}, {
  3.793641661392619*^9, 3.793641664798808*^9}, {3.793642237536662*^9, 
  3.793642242069127*^9}, {3.793687465929226*^9, 3.793687492930029*^9}, {
  3.7936969474933243`*^9, 3.793696954932329*^9}, {3.793697179721383*^9, 
  3.793697216648965*^9}, {3.7939619300818644`*^9, 3.79396193324998*^9}, {
  3.793962051739007*^9, 3.793962055192292*^9}, {3.7939634556556125`*^9, 
  3.793963481240101*^9}, {3.793963562517027*^9, 3.7939635695400877`*^9}, {
  3.794056309087522*^9, 3.7940563115120163`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6be30a38-8a83-4f53-b81a-af32ecb7e089"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"42171fc9-c7f5-4225-86ab-\
5d79d876dddf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersPendularNought", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Qloc", ",", "lloc", ",", "EEloc", ",", "si\[Theta]loc", ",", 
         "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "z0loc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Qloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"EEloc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z0loc", "=", 
         RowBox[{"z0", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
            RowBox[{"l", "\[Rule]", "lloc"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "->", "Qloc"}], ",", 
          RowBox[{"l", "->", "lloc"}], ",", 
          RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
          RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", 
          RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkTheta", "[", 
         RowBox[{
          RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkPhi", "[", 
         RowBox[{
          RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"m", "[", 
             RowBox[{
             "\[Lambda]", ",", "\[CapitalLambda]PendularNought", ",", 
              "\[Lambda]i\[Theta]PendularNought"}], "]"}]}], "]"}], ",", 
          RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"checkT", "[", 
         RowBox[{
          RowBox[{"ThatPendularNought", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"m", "[", 
             RowBox[{
             "\[Lambda]", ",", "\[CapitalLambda]PendularNought", ",", 
              "\[Lambda]i\[Theta]PendularNought"}], "]"}]}], "]"}], ",", 
          RowBox[{"\[Theta]PendularNought", "[", "\[Lambda]", "]"}], ",", 
          "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNought"}], ",",
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFtIk3EcxvGhzkOtyIi8yNSVVDRnjA7MomQ1ckmpDJEGkm442ULWNmEl
IZluukR9ZZqKoHZAsxTnyqnx2lFpJaJpsrZVa1thChPqImjSWu/zv/jxufk9
X67iilQZxWKxBMzBf7RCN3kmKOrSRV+FznfC65Ctn66G7fe0tVB4ZMQIxxY4
TdBYuI2CcTJ/J7QWL3XDRrrsLunYmu3Qd2ftKZxIPuSGRSc7vsDyD6NfIc9Z
sAIrhhxrxH11f6D7Re8GHH79t4VmNK9v74SS/qANTpXOT8BwwQINK0q8RE8W
exraGrvewNXKH/FTjIVZigSYJyneBUvFamLOcDj2JWM+OzMOSmdn6l4xbmSE
G6DHyGuFw/a5Nih5EO2FuRwTcdyX+hNq1rVEVW/87jnGguVIGjRcWuTBlZvd
mXC2jToM5WF1DjztH9DD0I3jlZDz3F4HYwVhI6z/nnELbkpcbCL7VZEFRuR5
RCoUMwQfZWuIhqQtPj9jVDY3AGP6I3sD6PA374cDKYV82PzJIoBm20EJnPlV
TdwZlVoEd9SaZbCK9tTA946zJvJvlrXCrc4nxOW85BHSv68ah6OXfws44qBo
XigWQpdGJD/BGEiUlkGWy6pWMh4zhLTQS6UNQmEP/yHkXnhmhfIx2WM42VKu
UTG6P5p10DyYXg+PfqtpgM723NuwJOltF6SUe3qhnp3SB68tGc+pGdOtFmKP
49RF6DKdl8PPdALVwXigr4r4H26mmEw=
  "],
 CellLabel->"In[27]:=",ExpressionUUID->"6270cb43-60be-486d-ae48-c2c39e7c7a56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.440892098500626`*^-16"}], ",", 
   RowBox[{"-", "1.1102230246251565`*^-16"}], ",", "1.3877787807814457`*^-17",
    ",", 
   RowBox[{"-", "5.551115123125783`*^-17"}], ",", "0.`", ",", "0.`", ",", 
   "2.220446049250313`*^-16", ",", 
   RowBox[{"-", "3.552713678800501`*^-15"}], ",", "0.`", ",", 
   "4.163336342344337`*^-17"}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.79405648574369*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"76eabbb1-2f49-4c82-8dff-4a5f7715cfd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3.903127820947816`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"9.8879238130678`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.303929616531697`*^-19"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.2742905609062234`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.5265566588595902`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.881784197001252`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.794056485745948*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"37f7af1f-0c96-4ef9-9ef2-1b93dc37af36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0587911840678754`*^-22"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.469446951953614`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.938893903907228`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.4680925626039425`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.470329472543003`*^-21", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.744386749103933`*^-19", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0408340855860843`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.938893903907228`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.7939637870943437`*^9, 3.793967620531417*^9, 
  3.793969608769291*^9, 3.7939697646058884`*^9, 3.794056485754615*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"1f7e800e-7cab-4ac3-94e6-23ee9c7a5d47"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vortical(\[CapitalEHat],Q)", "Section",
 CellChangeTimes->{{3.793519758631226*^9, 3.793519765685212*^9}, 
   3.7936068745428348`*^9, {3.793773735177787*^9, 3.793773735956231*^9}, {
   3.7939639162269063`*^9, 
   3.793963916613417*^9}},ExpressionUUID->"b752ef26-466b-467c-b89a-\
211eace1e552"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mt", "=", 
   RowBox[{"1", "-", 
    RowBox[{"zM", "/", "zP"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]Minus", "[", "x_", "]"}], ":=", 
  RowBox[{"ArcSin", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", "zP"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zM", "-", "zP"}], ")"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Vortical", "=", 
   RowBox[{"\[Lambda]i", "+", 
    RowBox[{
     RowBox[{"si\[Theta]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
     RowBox[{"EllipticF", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]Minus", "[", 
        RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.7833368628917904`*^9, 3.7833368630770597`*^9}, {3.7833369227101316`*^9, 
   3.7833369558726707`*^9}, {3.783415790101486*^9, 3.7834157923950825`*^9}, {
   3.7834158589262257`*^9, 3.783415861460668*^9}, {3.7936084147613497`*^9, 
   3.7936084556185527`*^9}, {3.793892966781784*^9, 3.793892971917545*^9}, {
   3.7938934604987583`*^9, 3.7938935055225973`*^9}, {3.793946432303645*^9, 
   3.7939464755142097`*^9}, {3.7939465598871655`*^9, 3.793946571313106*^9}, {
   3.7939478975240927`*^9, 3.7939478989288597`*^9}, {3.7939484016777267`*^9, 
   3.793948403249854*^9}, {3.793949926486062*^9, 3.7939499268220615`*^9}, {
   3.7939515865778084`*^9, 3.7939516230809526`*^9}, {3.7939617353616076`*^9, 
   3.793961758620797*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e2e1bc4e-99cb-4482-8357-9d25a92e3521"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"h", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"JacobiDN", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Vortical"}], ")"}]}], ",",
      "mt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
   3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7833372771201253`*^9, 
   3.783337288659954*^9}, {3.783413507023712*^9, 3.783413524030274*^9}, {
   3.7936084651908894`*^9, 3.7936084694889226`*^9}, {3.793867048810379*^9, 
   3.7938670518748846`*^9}, {3.793892921981148*^9, 3.7938929568000803`*^9}, {
   3.7938930007409153`*^9, 3.79389303080453*^9}, 3.7938934415238237`*^9, {
   3.793893481097804*^9, 3.79389352886084*^9}, {3.793894469568448*^9, 
   3.7938944905083203`*^9}, {3.7939465183306875`*^9, 3.793946544838843*^9}, {
   3.7939465897773323`*^9, 3.793946590119832*^9}, {3.7939478276820498`*^9, 
   3.793947831110363*^9}, {3.793948408236005*^9, 3.7939484089779787`*^9}, {
   3.7939499400779467`*^9, 3.7939499435990534`*^9}, {3.7939516277603397`*^9, 
   3.7939516312481923`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5253a71a-203e-4b07-89bb-98a145cb93f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]Vortical", "=", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
    RowBox[{"EllipticK", "[", "mt", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7833333928438544`*^9, 3.7833334129037514`*^9}, {
  3.7833352343299713`*^9, 3.7833352526659904`*^9}, {3.7833352900290403`*^9, 
  3.783335298193239*^9}, {3.7833373829998064`*^9, 3.783337389460331*^9}, {
  3.7936085207852783`*^9, 3.7936085223261395`*^9}, {3.793949950625534*^9, 
  3.7939499509158225`*^9}, {3.7939516335305977`*^9, 3.7939516340300283`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e7a39f76-fab9-4513-94ce-10853c461957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Vortical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.7936085248992357`*^9, 3.7936085452718935`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fbb2658c-636b-4440-a316-e257d03a248f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatVortical", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zP"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"si\[Theta]", " ", "h", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "m"}]}], ")"}], "/", "2"}]}]}],
         ")"}], 
       RowBox[{"EllipticPi", "[", 
        RowBox[{"zM", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", "mt"}], "]"}]}], "-", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"zM", "-", "zP"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zP"}], ")"}]}], ",", 
         RowBox[{"\[CapitalPsi]Minus", "[", 
          RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}], ",", 
         "mt"}], "]"}]}], "+", 
      RowBox[{"si\[Theta]", " ", 
       RowBox[{"EllipticPi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"zM", "-", "zP"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zP"}], ")"}]}], ",", 
         RowBox[{"\[CapitalPsi]Minus", "[", 
          RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
        "]"}]}]}], ")"}]}], "-", "\[Lambda]", "+", 
   "\[Lambda]i"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatVortical", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"zP", "/", "\[Epsilon]0"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", 
        RowBox[{"si\[Theta]", " ", "h", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "m"}]}], ")"}], "/", "2"}]}]}], 
       ")"}], 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", "mt"}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Minus", "[", 
         RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], "]"}], ",", 
        "mt"}], "]"}]}], "-", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]Minus", "[", 
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], 
       "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0sgnEAB+C8qdbqYDYym0xNJix0aHOIyoXNpQOtg5klGZOZzcdJQzMH
uQgtzrw+Dm2M3HqnaUIHq7Wlxpq9o42tZPP9/3V49tQM2o1DFIfDqSTw/EQr
K2vO6JK5lixWnfR9YHHW843dUz9FcrJ1p57C7rT8GN/TrB97mywBbPSPh3Ej
8xbBQb8mhqN5TbyLrI/nElgRzz9i/lj1C04Ic69YnPor3OC4zePitmxhZcRe
3k0O8JRSHFZ7L7CaOQziDkkyhX0uxQM+6i97wnfRXhZv3piezw0ZHR3TvWOZ
Zu8yTaZCc1fYvF8StnRmdAcq6hpP96x+WclnHPoXV3AlvGGy20wL8KlVXIs/
Xbk6rLU5tHh2WdSOtxcmKRtZuOQRYf6uqQpzR9elmDHoGbwm2Sg8s2gP4VKn
r7B4YMs5Qma1ghX8D3s4x3w=
  "],
 CellLabel->"In[34]:=",ExpressionUUID->"8ad3aee7-e4cd-43f7-8b62-49a051e3c853"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"1a7a347d-01b5-471a-89f0-\
5dff4833f28b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersVortical", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", 
          "si\[Theta]loc", ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", 
          "\[Lambda]loc", ",", "zPloc", ",", "zMloc", ",", "hloc", ",", 
          "aloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"aloc", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"EEloc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"RandomReal", "[", "]"}], "/", 
                 RowBox[{"RandomReal", "[", "]"}]}], "+", "1"}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Qloc", "=", 
             RowBox[{"RandomReal", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"lloc", "-", 
                    RowBox[{"aloc", " ", "EEloc"}]}], ")"}], "^", "2"}]}], 
                ",", "0"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[Epsilon]0loc", "=", 
             RowBox[{
              RowBox[{"aloc", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"EEloc", "^", "2"}], "-", "1"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"zPloc", "=", 
             RowBox[{"zP", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}], ",", 
                RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
               "}"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"zMloc", "=", 
             RowBox[{"zM", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}], ",", 
                RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], 
               "}"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "<", "zPloc"}], "&&", 
               RowBox[{"0", "<", "zMloc"}], "&&", 
               RowBox[{
                RowBox[{"zPloc", "^", "2"}], "<", "1"}], "&&", 
               RowBox[{
                RowBox[{"zMloc", "^", "2"}], "<", "1"}], "&&", 
               RowBox[{"zPloc", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
               RowBox[{"zMloc", "\[Element]", "Reals"}], "&&", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"lloc", "-", 
                    RowBox[{"aloc", " ", "EEloc"}]}], ")"}], "^", "2"}]}], 
                "<", "Qloc"}]}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]iloc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]loc", "=", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"si\[Theta]loc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"hloc", "=", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Theta]iloc", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Abs", "[", "zMloc", "]"}], "]"}], "]"}], ",", 
             RowBox[{"ArcCos", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Abs", "[", "zPloc", "]"}], "]"}], "]"}]}], "}"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
           RowBox[{"l", "\[Rule]", "lloc"}], ",", 
           RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
           RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}], ",", 
           RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
           RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
           RowBox[{"h", "\[Rule]", "hloc"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkTheta", "[", 
          RowBox[{
           RowBox[{"cos\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatVortical", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"mVortical", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Vortical", ",", 
               "\[Lambda]i\[Theta]Vortical"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkT", "[", 
          RowBox[{
           RowBox[{"ThatVortical", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"mVortical", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]Vortical", ",", 
               "\[Lambda]i\[Theta]Vortical"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]Vortical", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersVortical"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936086644732127`*^9, 
   3.793608666305045*^9}, {3.793608733110719*^9, 3.7936087491879797`*^9}, {
   3.7936087880607924`*^9, 3.793608791983117*^9}, {3.7936088825756445`*^9, 
   3.79360888400089*^9}, {3.7936089291214695`*^9, 3.7936090977837667`*^9}, {
   3.793609133982448*^9, 3.7936091373557544`*^9}, {3.7936922007301664`*^9, 
   3.793692210756262*^9}, {3.793692271461446*^9, 3.793692299015068*^9}, {
   3.7938669900736327`*^9, 3.793867034752063*^9}, {3.793867075781683*^9, 
   3.793867079210517*^9}, {3.7938692789020424`*^9, 3.7938692909186926`*^9}, {
   3.7938694030068274`*^9, 3.7938694863068705`*^9}, {3.7938697054196835`*^9, 
   3.7938698773684072`*^9}, {3.7938699775653954`*^9, 3.793870034158165*^9}, {
   3.7938706583062496`*^9, 3.7938706738171296`*^9}, {3.793870733121408*^9, 
   3.7938707708263073`*^9}, {3.793870808981229*^9, 3.793870817176322*^9}, {
   3.793870995520511*^9, 3.793871107338989*^9}, {3.793871146304378*^9, 
   3.7938712587051682`*^9}, {3.7938713046546516`*^9, 
   3.7938713541523676`*^9}, {3.793871419886233*^9, 3.793871523464182*^9}, 
   3.793894122657058*^9, {3.793945490864873*^9, 3.793945638775828*^9}, 
   3.793945684456032*^9, {3.793946408505983*^9, 3.7939464118800125`*^9}, {
   3.7939477530748415`*^9, 3.7939477994489136`*^9}, {3.7939478603382983`*^9, 
   3.7939478767924004`*^9}, {3.793954439342265*^9, 3.7939544898510265`*^9}, {
   3.793954556510341*^9, 3.7939545901748576`*^9}, {3.7939546216360884`*^9, 
   3.7939546368562183`*^9}, {3.7939546792775145`*^9, 
   3.7939546929423294`*^9}, {3.7939547466337805`*^9, 3.793954758464252*^9}, {
   3.793955191210284*^9, 3.7939552136366434`*^9}, {3.793955307695713*^9, 
   3.7939553113102016`*^9}, {3.7939557344515796`*^9, 3.793955738749073*^9}, {
   3.793955785104434*^9, 3.7939557900732107`*^9}, {3.7939558580039563`*^9, 
   3.793955987336134*^9}, {3.793956078574975*^9, 3.7939561013561273`*^9}, {
   3.7939563022571354`*^9, 3.793956313636963*^9}, {3.793956612403586*^9, 
   3.793956679309857*^9}, {3.793959005961484*^9, 3.793959035814703*^9}, {
   3.793959092466578*^9, 3.7939591434149323`*^9}, {3.7939591862408338`*^9, 
   3.793959186510682*^9}, {3.7939610701301756`*^9, 3.79396107498123*^9}, {
   3.793962428455656*^9, 3.7939624825356264`*^9}, {3.7939625504090033`*^9, 
   3.793962552135618*^9}, {3.793962608831356*^9, 3.793962664164342*^9}, {
   3.7939638585280247`*^9, 3.793963870619174*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"46fc29e2-5230-414c-9305-e30e9ec5799b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.453171330633722`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.551115123125783`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.163336342344337`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.469446951953614`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.440892098500626`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.220446049250313`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.049116928532385`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.0531133177191805`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.552713678800501`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056486679907*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5eddc50c-7a32-4eee-b511-05442936e12a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.1744385725905886`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.958078640513122`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.842170943040401`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.171241461241152`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.220446049250313`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.87960758069039`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.887024366937112`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9051427102567686`*^-12", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.0939474033052647`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.6645352591003757`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056486822969*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4352a859-efa2-422d-9b29-ad3d735a446d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.8843594179761567`*^-13"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.673617379884035`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.440892098500626`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.7755575615628914`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.498001805406602`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.120525977034049`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.85722573273506`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.326672684688674`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.440892098500626`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.7939544536002703`*^9, 3.7939544911315193`*^9}, {
   3.7939545574410353`*^9, 3.793954590837672*^9}, {3.793954624090907*^9, 
   3.7939546375441775`*^9}, {3.793954681903325*^9, 3.7939546937258587`*^9}, {
   3.7939547503730297`*^9, 3.7939547598307524`*^9}, {3.7939551977239*^9, 
   3.793955214340037*^9}, {3.793955262712653*^9, 3.7939553121669655`*^9}, {
   3.7939553554074335`*^9, 3.793955364613444*^9}, 3.793955502672984*^9, 
   3.793955739599778*^9, 3.7939557906763144`*^9, {3.7939558465165825`*^9, 
   3.7939559023394165`*^9}, {3.793955938733309*^9, 3.793955954417308*^9}, 
   3.7939559918730197`*^9, {3.793956083415785*^9, 3.793956101912051*^9}, 
   3.7939561441432743`*^9, {3.793956261082056*^9, 3.7939563140688906`*^9}, 
   3.7939563864317427`*^9, 3.79395646540446*^9, 3.793956592016526*^9, {
   3.793956634742377*^9, 3.7939566447486253`*^9}, 3.793956684898508*^9, {
   3.79395891515784*^9, 3.7939589248093624`*^9}, {3.793958960313574*^9, 
   3.7939589862325754`*^9}, {3.793959025949949*^9, 3.793959036687668*^9}, {
   3.7939591022811427`*^9, 3.79395925368176*^9}, {3.793961060791852*^9, 
   3.793961075636744*^9}, {3.7939611994205046`*^9, 3.7939612126269364`*^9}, {
   3.7939617442148743`*^9, 3.7939617712940607`*^9}, 3.7939624898548713`*^9, {
   3.7939625290868483`*^9, 3.7939625841395707`*^9}, {3.7939626686841207`*^9, 
   3.793962675956788*^9}, {3.7939632821806517`*^9, 3.7939632874568415`*^9}, 
   3.793963871305834*^9, {3.7939640886796923`*^9, 3.7939641157535477`*^9}, 
   3.7939676207163396`*^9, 3.7939696090700827`*^9, 3.7939697647907753`*^9, 
   3.794056487590111*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5cb36541-9adf-4de4-9ab7-ed898660be8b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equator-Attractive(\[CapitalEHat])", "Section",
 CellChangeTimes->{{3.793519768963184*^9, 3.7935197756947007`*^9}, {
  3.7936099646111565`*^9, 
  3.793609969620178*^9}},ExpressionUUID->"c6ac3e56-d993-4acd-84ef-\
ae7146b661e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]i\[Theta]Attractive", "=", 
   RowBox[{
    RowBox[{"si\[Theta]", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}]}], 
    RowBox[{"EllipticF", "[", 
     RowBox[{
      RowBox[{"\[CapitalPsi]Minus", "[", 
       RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}], ",", "mt"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.783332983538886*^9, 3.783332993632061*^9}, {
   3.7833331055638824`*^9, 3.7833331599772005`*^9}, 3.783333263602793*^9, 
   3.7833335506148987`*^9, {3.7833342547084875`*^9, 3.7833342618843565`*^9}, {
   3.7833348918756227`*^9, 3.783334894485565*^9}, {3.783334950198466*^9, 
   3.7833351556659403`*^9}, {3.7833352141386642`*^9, 3.783335214489929*^9}, {
   3.7833368628917904`*^9, 3.7833368630770597`*^9}, {3.7833369227101316`*^9, 
   3.7833369558726707`*^9}, {3.793609941899399*^9, 3.7936099785573664`*^9}, {
   3.793610201832367*^9, 3.7936102182670927`*^9}, {3.793615137340807*^9, 
   3.793615139333847*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"f427b8bd-e101-48f4-913b-bd5b38ab6745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"h", " ", 
   RowBox[{"Sqrt", "[", "zP", "]"}], 
   RowBox[{"Sech", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Epsilon]0", " ", "zP"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "\[Lambda]i\[Theta]Attractive"}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7833331637279377`*^9, 3.7833331969858093`*^9}, {
  3.783335175952656*^9, 3.7833352027573953`*^9}, {3.7833372771201253`*^9, 
  3.783337288659954*^9}, {3.783413507023712*^9, 3.783413524030274*^9}, {
  3.783414133354127*^9, 3.7834141753803234`*^9}, {3.7936100017630014`*^9, 
  3.793610008679865*^9}, {3.7936147735758924`*^9, 3.793614777655873*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"9de423ca-5fd0-4c09-a340-70ccbeb3a82b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mAttractive", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Lambda]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "<", "\[Lambda]\[Theta]"}], ",", "0", ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.783414655550798*^9, 3.783414704451771*^9}, {
   3.783414743189983*^9, 3.7834147479140825`*^9}, {3.793610020011757*^9, 
   3.793610056489073*^9}, 3.7936100956228466`*^9, {3.7936101505614147`*^9, 
   3.793610151591465*^9}, {3.7936101864885473`*^9, 3.7936101880509653`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"70a1d002-b6c4-4af3-a92c-0abc20fc07c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Attractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783333789437172*^9, 3.783333813915366*^9}, {
  3.7936100622546864`*^9, 3.7936100722915907`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5162e3e2-a1cc-4157-878f-6ec8b45a32d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]hatAttractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Epsilon]0", 
      RowBox[{"(", 
       RowBox[{"1", "-", "zP"}], ")"}]}], "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"mAttractive", "[", 
         RowBox[{"\[Lambda]", ",", "\[Lambda]i\[Theta]Attractive"}], 
         "]"}]}]}], "si\[Theta]", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"zP", "-", 
           RowBox[{
            RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], "^", 
            "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zP"}], ")"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"zP", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zP"}], ")"}]}], "]"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThatAttractive", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "/", 
    RowBox[{"Sqrt", "[", "\[Epsilon]0", "]"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"mAttractive", "[", 
         RowBox[{"\[Lambda]", ",", "\[Lambda]i\[Theta]Attractive"}], 
         "]"}]}]}], "si\[Theta]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"zP", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], "]"}], "^", 
         "2"}]}], "]"}]}], "+", 
     RowBox[{"si\[Theta]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"zP", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]i", "]"}], "^", "2"}]}], "]"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.783333697576233*^9, 3.783333785561141*^9}, {
  3.783333818740989*^9, 3.783333860842169*^9}, {3.7833339039204817`*^9, 
  3.7833339053005857`*^9}, {3.7833353371216536`*^9, 3.7833353832708573`*^9}, {
  3.7833354431305676`*^9, 3.783335523460244*^9}, {3.7833355595238247`*^9, 
  3.7833356097415495`*^9}, {3.7834134497488813`*^9, 3.7834134796515207`*^9}, {
  3.7834135277140074`*^9, 3.7834135929819365`*^9}, {3.7834136316262035`*^9, 
  3.7834136319959774`*^9}, {3.7834136864845176`*^9, 3.783413687600832*^9}, {
  3.7834139394941607`*^9, 3.783414001313203*^9}, {3.7834144134834356`*^9, 
  3.78341451345405*^9}, {3.7834146288002224`*^9, 3.783414651709155*^9}, {
  3.7936100747865715`*^9, 3.7936101351320524`*^9}, {3.793615656482993*^9, 
  3.79361578931553*^9}, {3.7939627569639244`*^9, 3.7939627756606464`*^9}, {
  3.79405660101299*^9, 3.7940566155884867`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ff3c8701-ad55-4bd3-b40a-9e9d87ab0195"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.7936069827826123`*^9, 
  3.7936069836927967`*^9}},ExpressionUUID->"0d605900-7b06-46bd-ad83-\
7def4ec6b532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersAttractive", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "lloc", ",", "EEloc", ",", "\[Epsilon]0loc", ",", "si\[Theta]loc", 
         ",", "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "zPloc", ",", "hloc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Epsilon]0loc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"hloc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Sqrt", "[", "\[Epsilon]0loc", "]"}]}], "}"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"EEloc", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"RandomReal", "[", "]"}], "/", 
             RowBox[{"RandomReal", "[", "]"}]}], "+", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"zPloc", "=", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Theta]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "0"}], ",", 
            RowBox[{"l", "\[Rule]", "lloc"}], ",", 
            RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}]}], "}"}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "zPloc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "\[Rule]", "0"}], ",", 
          RowBox[{"l", "->", "lloc"}], ",", 
          RowBox[{"EE", "\[Rule]", "EEloc"}], ",", 
          RowBox[{"\[Epsilon]0", "\[Rule]", "\[Epsilon]0loc"}], ",", 
          RowBox[{"si\[Theta]", "->", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
          RowBox[{"h", "\[Rule]", "hloc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkTheta", "[", 
           RowBox[{
            RowBox[{"cos\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], "]"}],
         ",", "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhi", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]hatAttractive", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], ",", 
        "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkT", "[", 
           RowBox[{
            RowBox[{"ThatAttractive", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"\[Theta]Attractive", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersAttractive"}], "]"}],
         ",", "10"}], "]"}], "//", "Quiet"}], "\[IndentingNewLine]", "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936086644732127`*^9, 
   3.793608666305045*^9}, {3.793608733110719*^9, 3.7936087491879797`*^9}, {
   3.7936087880607924`*^9, 3.793608791983117*^9}, {3.7936088825756445`*^9, 
   3.79360888400089*^9}, {3.7936089291214695`*^9, 3.7936090977837667`*^9}, {
   3.793609133982448*^9, 3.7936091373557544`*^9}, {3.793610253651032*^9, 
   3.7936102673516273`*^9}, {3.793614405703662*^9, 3.7936144824681516`*^9}, {
   3.7936145255925007`*^9, 3.7936145729717226`*^9}, {3.7936146972588134`*^9, 
   3.793614766365543*^9}, {3.7936148248243265`*^9, 3.793614865906511*^9}, {
   3.7936149098733125`*^9, 3.793614942717784*^9}, {3.7936150120937834`*^9, 
   3.7936152103684597`*^9}, {3.793615261132619*^9, 3.793615277825039*^9}, {
   3.7936156001774874`*^9, 3.7936156241662316`*^9}, {3.7936163070440187`*^9, 
   3.7936163118198943`*^9}, 3.793687323797536*^9, {3.793687356920719*^9, 
   3.7936873606420736`*^9}, {3.793869640768792*^9, 3.793869675615011*^9}, {
   3.7939626967487*^9, 3.7939627084426327`*^9}, {3.7939632218544455`*^9, 
   3.7939632372083254`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7174926b-f547-4cdf-a8ae-af7b0d0458bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.469446951953614`*^-18", ",", "2.7755575615628914`*^-17", ",", 
   "2.541098841762901`*^-20", ",", 
   RowBox[{"-", "1.6940658945086007`*^-21"}], ",", 
   RowBox[{"-", "3.469446951953614`*^-18"}], ",", "6.938893903907228`*^-17", 
   ",", 
   RowBox[{"-", "2.168404344971009`*^-18"}], ",", "0.`", ",", 
   "3.469446951953614`*^-18", ",", 
   RowBox[{"-", "2.6020852139652106`*^-18"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219346523`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"127f29dd-a3ae-43da-b006-6b4f6bf3cd49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.0816681711721685`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7755575615628914`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.494005416219807`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.993605777301127`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"3.197442310920451`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.951563910473908`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.938893903907228`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3877787807814457`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.553649124439119`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219433393`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"e437bbaf-f706-44ce-a87a-7e204bde8ce3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3.3306690738754696`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.6653345369377348`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.551115123125783`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.710505431213761`*^-20"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.9976021664879227`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.284528039491306`*^-13"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6.776263578034403`*^-21"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.469446951953614`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7939632378963995`*^9, {3.7939632826353045`*^9, 3.7939632879047327`*^9}, 
   3.793967621148738*^9, 3.7939696095246286`*^9, 3.7939697652139125`*^9, 
   3.793970693487651*^9, 3.794056487758422*^9, {3.794056608353077*^9, 
   3.7940566219829683`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"99306917-e568-402a-a17b-64d1a807ca17"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions in NHEK and near-NHEK", "Chapter",
 CellChangeTimes->{{3.7935196560297923`*^9, 3.793519661139002*^9}, {
  3.793519839919587*^9, 
  3.793519862561376*^9}},ExpressionUUID->"e30ec8be-f3c7-46f9-b242-\
4ac31fe513b5"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dictionary",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.793519794132619*^9, 3.79351979670695*^9}, {
  3.793773756354019*^9, 3.7937737564926367`*^9}, {3.793774738568011*^9, 
  3.7937747390101857`*^9}},ExpressionUUID->"80ee5d8c-01fc-4e96-aca7-\
e6262787ca6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Theta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "-", 
          RowBox[{"lNot", "^", "2"}]}], ")"}], "/", "4"}], " ", "z"}]}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"l", "^", "2"}], "z"}]}]}]], "Input",
 CellChangeTimes->{{3.7937737965533423`*^9, 3.7937738404095874`*^9}, {
  3.79396837475483*^9, 3.793968387199829*^9}, {3.7939693101878414`*^9, 
  3.793969310579877*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"99dc93db-3ccf-4488-96b5-a519ed81b285"],

Cell[BoxData[
 RowBox[{"nearHorizonPolarDictionary", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "M"}], ",", 
    RowBox[{"EE", "\[Rule]", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{"2", "M"}], ")"}]}]}], ",", 
    RowBox[{"\[Epsilon]0", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "^", "2"}], "-", 
        RowBox[{"lNot", "^", "2"}]}], ")"}], "/", "4"}]}], ",", 
    RowBox[{"\[CapitalTheta]", "\[Rule]", "v\[Theta]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7937738477617607`*^9, 3.793773901754047*^9}, {
  3.7939692220399656`*^9, 3.7939692379128113`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"367e6acc-ec45-47ad-9da2-4c0efe8c4f94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkThetaNH", "[", 
   RowBox[{"ct_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"checkTheta", "[", 
    RowBox[{"ct", ",", "\[Lambda]"}], "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkPhiNH", "[", 
   RowBox[{"phi_", ",", "\[Theta]_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"phi", ",", "\[Lambda]"}], "]"}], "^", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}], "^", 
         "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"1", "/", "4"}]}], ")"}], "^", "2"}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937741036366367`*^9, 3.793774116926823*^9}, {
   3.793774255900429*^9, 3.793774363580969*^9}, {3.7937744782692194`*^9, 
   3.7937744824653316`*^9}, {3.7937746385026684`*^9, 3.793774643109195*^9}, {
   3.793873513929283*^9, 3.793873518376773*^9}, {3.7938745232820683`*^9, 
   3.793874552601879*^9}, {3.793876408907091*^9, 3.7938764120219316`*^9}, {
   3.7939690392463517`*^9, 3.7939690394787874`*^9}, {3.7939694869770603`*^9, 
   3.793969488035037*^9}, 3.7939695286670237`*^9, {3.7939696720502834`*^9, 
   3.79396967985299*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5880f5fd-a1a5-400a-a2f1-52446d683424"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pendular(l,Q)", "Section",
 CellChangeTimes->{{3.7935198049256754`*^9, 3.793519810857194*^9}, {
  3.793773758816817*^9, 3.7937737589611197`*^9}, {3.793971050580383*^9, 
  3.7939710507344465`*^9}},ExpressionUUID->"b817437b-e967-4755-b2bd-\
02a51338ab59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"cos\[Theta]Pendular", "[", "\[Lambda]", "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalLambda]PendularNH", ":=", 
  RowBox[{
  "\[CapitalLambda]Pendular", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]i\[Theta]PendularNH", ":=", 
  RowBox[{
  "\[Lambda]i\[Theta]Pendular", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]PendularNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]PendularNH", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]hatPendular", "[", 
     RowBox[{"\[Lambda]", ",", "m"}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"ThatPendular", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}]}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937739276650476`*^9, 3.793773963683072*^9}, {
   3.7937739940181293`*^9, 3.7937740609370975`*^9}, {3.7937744045132065`*^9, 
   3.7937744982010574`*^9}, {3.7937745282512054`*^9, 3.793774552123031*^9}, {
   3.7938611231466475`*^9, 3.793861155727087*^9}, {3.7938762922252254`*^9, 
   3.793876292522354*^9}, {3.7938766212410083`*^9, 3.793876628918503*^9}, {
   3.7939690152175503`*^9, 3.7939690311141915`*^9}, 3.7939694554810762`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"40a6e0b7-f717-4e9f-8d0e-b6fd2b954b95"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.793774170100399*^9, 
  3.7937741716528425`*^9}},ExpressionUUID->"a9be0d71-382f-4d66-b0b6-\
97dc819e5fcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"randomParametersPendularNH", ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Qloc", ",", "lloc", ",", "si\[Theta]loc", ",", "\[Theta]iloc", ",", 
          "\[Lambda]iloc", ",", "\[Lambda]loc", ",", "z0loc", ",", 
          "CNotloc"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Qloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lloc", "=", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "/", 
              RowBox[{"RandomReal", "[", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"\[Lambda]iloc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomReal", "[", "]"}], "/", 
               RowBox[{"RandomReal", "[", "]"}]}], "*", 
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[Lambda]loc", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomReal", "[", "]"}], "/", 
               RowBox[{"RandomReal", "[", "]"}]}], "*", 
              RowBox[{
               RowBox[{"RandomChoice", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
               "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"si\[Theta]loc", "=", 
             RowBox[{
              RowBox[{"RandomChoice", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], 
              "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"z0loc", "=", 
             RowBox[{"z0", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
                RowBox[{"l", "\[Rule]", "lloc"}]}], "}"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"\[Theta]iloc", "=", 
             RowBox[{"RandomReal", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ArcCos", "[", 
                 RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
                RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Im", "[", "\[Lambda]i\[Theta]PendularNH", "]"}], 
                "\[Equal]", "0"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Q", "->", "Qloc"}], ",", 
                 RowBox[{"l", "->", "lloc"}], ",", 
                 RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
                 RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
                 RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
                 RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
                 RowBox[{"lNot", "\[Rule]", "2"}]}], "}"}]}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "->", "Qloc"}], ",", 
           RowBox[{"l", "->", "lloc"}], ",", 
           RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
           RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
           RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
           RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}], ",", 
           RowBox[{"lNot", "\[Rule]", "2"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"checkThetaNH", "[", 
           RowBox[{
            RowBox[{"cos\[Theta]PendularNH", "[", "\[Lambda]", "]"}], ",", 
            "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNH"}], "]"}],
         ",", "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhiNH", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]PendularNH", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]PendularNH", ",", 
               "\[Lambda]i\[Theta]PendularNH"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]PendularNH", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNH"}], ",", 
        "10"}], "]"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936087752328987`*^9, 
   3.793608779069498*^9}, {3.7936089228838263`*^9, 3.7936089232895966`*^9}, {
   3.79361695192728*^9, 3.793616953438148*^9}, {3.7936199981496973`*^9, 
   3.7936200319117403`*^9}, {3.793620097359967*^9, 3.7936201263971767`*^9}, {
   3.79362072011417*^9, 3.79362072415775*^9}, {3.7936208649961805`*^9, 
   3.793620867528983*^9}, {3.7936417042693367`*^9, 3.793641735994667*^9}, {
   3.793641822542781*^9, 3.7936418448283567`*^9}, {3.7936418844867907`*^9, 
   3.79364204331218*^9}, {3.7936423892149973`*^9, 3.7936423938281217`*^9}, {
   3.793642525679449*^9, 3.7936425359122343`*^9}, {3.793642569402896*^9, 
   3.79364259853333*^9}, {3.7936426420596666`*^9, 3.7936426424494624`*^9}, {
   3.7936428401554637`*^9, 3.7936428434452715`*^9}, {3.793686272409114*^9, 
   3.7936862890389414`*^9}, {3.7936868159888935`*^9, 3.793686840349307*^9}, {
   3.7936868906287413`*^9, 3.7936869245893006`*^9}, {3.7936871053341713`*^9, 
   3.7936871079357624`*^9}, {3.7936872169690046`*^9, 
   3.7936872442658787`*^9}, {3.793687558835385*^9, 3.793687594211891*^9}, {
   3.7936876827979164`*^9, 3.7936876856198797`*^9}, {3.7936879208846226`*^9, 
   3.7936879872699614`*^9}, {3.7937729436692734`*^9, 3.793772994131934*^9}, {
   3.793774178036702*^9, 3.793774245195101*^9}, {3.7937743723360114`*^9, 
   3.793774380341412*^9}, {3.7937745031174335`*^9, 3.793774523419448*^9}, {
   3.7937745890052276`*^9, 3.79377460497326*^9}, {3.7938611621805935`*^9, 
   3.79386116263638*^9}, {3.7938735670177126`*^9, 3.793873605083812*^9}, {
   3.7938762246819763`*^9, 3.7938762482936134`*^9}, {3.793967667221531*^9, 
   3.7939677227619476`*^9}, {3.793967766479059*^9, 3.793967818822821*^9}, {
   3.793968709563489*^9, 3.793968709726455*^9}, {3.793968911285596*^9, 
   3.7939689129094667`*^9}, {3.793969258865096*^9, 3.7939692760999346`*^9}, {
   3.7939698204914446`*^9, 3.7939698680928884`*^9}, {3.793970064991818*^9, 
   3.7939701365897455`*^9}, {3.793970250515567*^9, 3.7939702510872383`*^9}, {
   3.7939703514620657`*^9, 3.7939703645869694`*^9}, {3.793970397377125*^9, 
   3.7939704228759766`*^9}, {3.793970482668152*^9, 3.7939706177450924`*^9}, {
   3.793970669371804*^9, 3.7939706760960665`*^9}, 3.7939707300978127`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"eb25a485-41b7-4ba8-b8dc-3cba0a4c1fd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9.020562075079397`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.1086244689504383`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.881784197001252`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0658141036401503`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4210854715202004`*^-14", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.1102230246251565`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.509903313490213`*^-14"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2212453270876722`*^-15", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.218847493575595`*^-15"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.793970571497682*^9, 3.793970618417777*^9}, 
   3.7939706772065907`*^9, 3.793970730838643*^9, 3.794056488102848*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"19365c34-7dae-49ad-b046-d2db5c98e5c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"7.048583938740194`*^-11", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.5178830414797062`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.0531133177191805`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "8.286353916399369`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2847795743953228`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.100641709190665`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.474514954580286`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.688821387764051`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.4151592375630405`*^-19", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0408340855860843`*^-16", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.793970571497682*^9, 3.793970618417777*^9}, 
   3.7939706772065907`*^9, 3.793970730838643*^9, 3.7940564885021353`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"9b99aa60-6202-4da5-abc7-c7c2145b1375"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Pendular", "o"], "(", "Q", ")"}], 
  TraditionalForm]],ExpressionUUID->"715b1be9-05a4-469a-abdc-ca71f9cacdb2"]], \
"Section",
 CellChangeTimes->{{3.7935198136246557`*^9, 3.793519825542366*^9}, {
  3.7937737613013663`*^9, 3.793773761436037*^9}, {3.79396990593884*^9, 
  3.7939699062803106`*^9}},ExpressionUUID->"a5a67240-8768-4f8b-8c49-\
fc9ef3947125"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"cos\[Theta]PendularNought", "[", "\[Lambda]", "]"}], "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalLambda]PendularNoughtNH", ":=", 
  RowBox[{
  "\[CapitalLambda]PendularNought", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]i\[Theta]PendularNoughtNH", ":=", 
  RowBox[{
  "\[Lambda]i\[Theta]PendularNought", "/.", 
   "nearHorizonPolarDictionary"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]PendularNoughtNH", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]PendularNoughtNH", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]hatPendularNought", "[", 
     RowBox[{"\[Lambda]", ",", "m"}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"ThatPendularNought", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}]}]}], "/.", 
   "nearHorizonPolarDictionary"}]}]}], "Input",
 CellChangeTimes->{{3.7937739276650476`*^9, 3.793773963683072*^9}, {
  3.7937739940181293`*^9, 3.7937740609370975`*^9}, {3.7937744045132065`*^9, 
  3.7937744982010574`*^9}, {3.7937745282512054`*^9, 3.793774552123031*^9}, {
  3.7938612010786767`*^9, 3.7938612346373377`*^9}, {3.7938763116531105`*^9, 
  3.793876311872143*^9}, {3.7938765372289953`*^9, 3.7938765537427063`*^9}, {
  3.79405631600235*^9, 3.794056319071742*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"5fd200de-04f3-4685-aa58-2259f300ba65"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.793774170100399*^9, 
  3.7937741716528425`*^9}},ExpressionUUID->"0aca5238-a5a5-46e4-8af3-\
32927fb355e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"randomParametersPendularNoughtNH", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Qloc", ",", "lloc", ",", "EEloc", ",", "si\[Theta]loc", ",", 
         "\[Theta]iloc", ",", "\[Lambda]iloc", ",", "\[Lambda]loc", ",", 
         "z0loc"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Qloc", "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "/", 
          RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]iloc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]loc", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "/", 
           RowBox[{"RandomReal", "[", "]"}]}], "*", 
          RowBox[{
           RowBox[{"RandomChoice", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"si\[Theta]loc", "=", 
         RowBox[{
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z0loc", "=", 
         RowBox[{"z0", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Q", "\[Rule]", "Qloc"}], ",", 
            RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]iloc", "=", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcCos", "[", 
             RowBox[{"Sqrt", "[", "z0loc", "]"}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "->", "Qloc"}], ",", 
          RowBox[{"l", "\[Rule]", "2"}], ",", 
          RowBox[{"lNot", "\[Rule]", "2"}], ",", 
          RowBox[{"si\[Theta]", "\[Rule]", "si\[Theta]loc"}], ",", 
          RowBox[{"\[Theta]i", "\[Rule]", "\[Theta]iloc"}], ",", 
          RowBox[{"\[Lambda]i", "\[Rule]", "\[Lambda]iloc"}], ",", 
          RowBox[{"\[Lambda]", "\[Rule]", "\[Lambda]loc"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"checkThetaNH", "[", 
          RowBox[{
           RowBox[{"cos\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], 
           ",", "\[Lambda]"}], "]"}], "/.", 
         "randomParametersPendularNoughtNH"}], "]"}], ",", "10"}], "]"}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"checkPhiNH", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]PendularNoughtNH", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"m", "[", 
              RowBox[{
              "\[Lambda]", ",", "\[CapitalLambda]PendularNoughtNH", ",", 
               "\[Lambda]i\[Theta]PendularNoughtNH"}], "]"}]}], "]"}], ",", 
           RowBox[{"\[Theta]PendularNoughtNH", "[", "\[Lambda]", "]"}], ",", 
           "\[Lambda]"}], "]"}], "/.", "randomParametersPendularNoughtNH"}], 
        ",", "10"}], "]"}], "//", "N"}], "\[IndentingNewLine]", "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7936014190854483`*^9, 3.7936014641076164`*^9}, {
   3.793601497774638*^9, 3.7936015181076684`*^9}, {3.793601555519846*^9, 
   3.7936015734438744`*^9}, {3.7936016324003544`*^9, 3.793601656510317*^9}, {
   3.7936017270421176`*^9, 3.793601750573814*^9}, {3.793601803147893*^9, 
   3.7936019644279585`*^9}, {3.793601999300888*^9, 3.793602249472255*^9}, {
   3.7936022846949873`*^9, 3.7936023015258055`*^9}, {3.7936023545261436`*^9, 
   3.7936023822396755`*^9}, {3.79360250009844*^9, 3.793602516960919*^9}, {
   3.7936077998987637`*^9, 3.7936078645914955`*^9}, {3.793608079395176*^9, 
   3.7936081264493084`*^9}, {3.7936081584786363`*^9, 3.793608158949148*^9}, {
   3.793608216163312*^9, 3.79360824476693*^9}, {3.7936087752328987`*^9, 
   3.793608779069498*^9}, {3.7936089228838263`*^9, 3.7936089232895966`*^9}, {
   3.79361695192728*^9, 3.793616953438148*^9}, {3.7936199981496973`*^9, 
   3.7936200319117403`*^9}, {3.793620097359967*^9, 3.7936201263971767`*^9}, {
   3.79362072011417*^9, 3.79362072415775*^9}, {3.7936208649961805`*^9, 
   3.793620867528983*^9}, {3.7936417042693367`*^9, 3.793641735994667*^9}, {
   3.793641822542781*^9, 3.7936418448283567`*^9}, {3.7936418844867907`*^9, 
   3.79364204331218*^9}, {3.7936423892149973`*^9, 3.7936423938281217`*^9}, {
   3.793642525679449*^9, 3.7936425359122343`*^9}, {3.793642569402896*^9, 
   3.79364259853333*^9}, {3.7936426420596666`*^9, 3.7936426424494624`*^9}, {
   3.7936428401554637`*^9, 3.7936428434452715`*^9}, {3.793686272409114*^9, 
   3.7936862890389414`*^9}, {3.7936868159888935`*^9, 3.793686840349307*^9}, {
   3.7936868906287413`*^9, 3.7936869245893006`*^9}, {3.7936871053341713`*^9, 
   3.7936871079357624`*^9}, {3.7936872169690046`*^9, 
   3.7936872442658787`*^9}, {3.793687558835385*^9, 3.793687594211891*^9}, {
   3.7936876827979164`*^9, 3.7936876856198797`*^9}, {3.7936879208846226`*^9, 
   3.7936879872699614`*^9}, {3.7937729436692734`*^9, 3.793772994131934*^9}, {
   3.793774178036702*^9, 3.793774245195101*^9}, {3.7937743723360114`*^9, 
   3.793774380341412*^9}, {3.7937745031174335`*^9, 3.793774523419448*^9}, {
   3.7937745890052276`*^9, 3.79377460497326*^9}, {3.7938763830909815`*^9, 
   3.793876383655407*^9}, {3.793969343677821*^9, 3.793969374491107*^9}, 
   3.7939695557902665`*^9, {3.7939706395843945`*^9, 3.7939706535368967`*^9}, {
   3.79405631976367*^9, 3.7940563214702044`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"47f455f5-aeac-4cbc-9f40-9345871980b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.440892098500626`*^-16", ",", 
   RowBox[{"-", "2.220446049250313`*^-16"}], ",", "0.`", ",", 
   "1.1102230246251565`*^-16", ",", "2.220446049250313`*^-16", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.1102230246251565`*^-16"}], ",", 
   "2.220446049250313`*^-16"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7937728770605907`*^9, {3.793772915845605*^9, 3.793772931984752*^9}, {
   3.793772972593216*^9, 3.79377299481522*^9}, {3.793774196583972*^9, 
   3.793774233501628*^9}, {3.7937745565662904`*^9, 3.7937745737692013`*^9}, 
   3.793774605875472*^9, {3.7937746461313896`*^9, 3.793774647998581*^9}, 
   3.7938595364488583`*^9, {3.7938611953784113`*^9, 3.793861245601387*^9}, {
   3.7938745724621096`*^9, 3.7938745870520034`*^9}, 3.7938763156251955`*^9, 
   3.793876384392411*^9, {3.7938764200795245`*^9, 3.79387642570543*^9}, {
   3.79387649926439*^9, 3.7938765037215896`*^9}, {3.793876562453791*^9, 
   3.793876565591064*^9}, 3.793894298736019*^9, 3.7938944026479316`*^9, 
   3.793895778164665*^9, 3.7939553650457163`*^9, 3.7939555034749947`*^9, 
   3.7939562889341316`*^9, 3.7939563870176115`*^9, 3.793956592616557*^9, {
   3.7939632829361753`*^9, 3.7939632882055807`*^9}, 3.7939676215120325`*^9, {
   3.793968453357608*^9, 3.793968458718508*^9}, 3.7939693154877396`*^9, {
   3.793969365655265*^9, 3.7939693754327154`*^9}, 3.7939694917622414`*^9, {
   3.793969537911911*^9, 3.7939695685968475`*^9}, 3.793969609887957*^9, 
   3.7939697155334044`*^9, 3.7939697662593803`*^9, {3.79397065495701*^9, 
   3.7939706595112762`*^9}, 3.794056488597824*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"98ec72d9-e2e8-4ef3-97ef-11d718c719ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.5817564232311074`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.326644294574966`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6479873021779667`*^-17", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.0383000842727483`*^-17"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "5.312590645178972`*^-18"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.395910297075087`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.942890293094024`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.814548925149211`*^-13", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1102230246251565`*^-16"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"9.86623976961809`*^-18", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7937728770605907`*^9, {3.793772915845605*^9, 3.793772931984752*^9}, {
   3.793772972593216*^9, 3.79377299481522*^9}, {3.793774196583972*^9, 
   3.793774233501628*^9}, {3.7937745565662904`*^9, 3.7937745737692013`*^9}, 
   3.793774605875472*^9, {3.7937746461313896`*^9, 3.793774647998581*^9}, 
   3.7938595364488583`*^9, {3.7938611953784113`*^9, 3.793861245601387*^9}, {
   3.7938745724621096`*^9, 3.7938745870520034`*^9}, 3.7938763156251955`*^9, 
   3.793876384392411*^9, {3.7938764200795245`*^9, 3.79387642570543*^9}, {
   3.79387649926439*^9, 3.7938765037215896`*^9}, {3.793876562453791*^9, 
   3.793876565591064*^9}, 3.793894298736019*^9, 3.7938944026479316`*^9, 
   3.793895778164665*^9, 3.7939553650457163`*^9, 3.7939555034749947`*^9, 
   3.7939562889341316`*^9, 3.7939563870176115`*^9, 3.793956592616557*^9, {
   3.7939632829361753`*^9, 3.7939632882055807`*^9}, 3.7939676215120325`*^9, {
   3.793968453357608*^9, 3.793968458718508*^9}, 3.7939693154877396`*^9, {
   3.793969365655265*^9, 3.7939693754327154`*^9}, 3.7939694917622414`*^9, {
   3.793969537911911*^9, 3.7939695685968475`*^9}, 3.793969609887957*^9, 
   3.7939697155334044`*^9, 3.7939697662593803`*^9, {3.79397065495701*^9, 
   3.7939706595112762`*^9}, 3.794056488635524*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"729d9390-6225-4f47-a0f3-8e44b85312dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{824, 825},
WindowMargins->{{26, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 179, 3, 27, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[762, 27, 469, 8, 144, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1234, 37, 371, 8, 77, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1608, 47, 575, 14, 73, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2186, 63, 226, 4, 27, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2415, 69, 3130, 56, 487, "Text",ExpressionUUID->"936a73ce-3113-4778-ad32-e88b4088ac69"],
Cell[CellGroupData[{
Cell[5570, 129, 215, 4, 63, "Chapter",ExpressionUUID->"99d39218-3b2f-49b9-8782-f80b5d6b4f05"],
Cell[CellGroupData[{
Cell[5810, 137, 212, 4, 60, "Section",ExpressionUUID->"36f7037b-5e60-4bd6-93f9-15278287c182"],
Cell[6025, 143, 1292, 39, 85, "Input",ExpressionUUID->"3e9d287c-1113-4df1-85a6-a8ae7fcde3c1"],
Cell[7320, 184, 493, 14, 27, "Input",ExpressionUUID->"f780d9d3-ddd2-4151-beec-3eeca1c261a8"],
Cell[7816, 200, 1568, 40, 47, "Input",ExpressionUUID->"68375276-c065-4729-8cd6-9674dd421657"]
}, Closed]],
Cell[CellGroupData[{
Cell[9421, 245, 221, 4, 48, "Section",ExpressionUUID->"90519bef-d346-4954-a057-28d5a8452d0c"],
Cell[9645, 251, 2269, 49, 66, "Input",ExpressionUUID->"a5a7d0f4-e324-49c7-b756-f9f667d993b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[11951, 305, 271, 4, 48, "Section",ExpressionUUID->"1814c90e-73bb-4868-9e14-0b63a714bc3f"],
Cell[12225, 311, 2361, 54, 85, "Input",ExpressionUUID->"78a21728-fbbc-4546-8c7a-048af634c414"],
Cell[14589, 367, 922, 19, 27, "Input",ExpressionUUID->"a0c70d6b-dc1a-467c-b4c4-badab1ce1924"],
Cell[15514, 388, 433, 8, 27, "Input",ExpressionUUID->"2c20aedb-4a25-45da-a141-0decca5fff4c"],
Cell[15950, 398, 2706, 72, 161, "Input",ExpressionUUID->"d555233b-51a6-4e36-b226-d02985d289b5"],
Cell[CellGroupData[{
Cell[18681, 474, 157, 3, 48, "Subsection",ExpressionUUID->"53c1e638-9e6e-4207-bacb-68048af2a04c"],
Cell[CellGroupData[{
Cell[18863, 481, 7461, 169, 484, "Input",ExpressionUUID->"bd209fc7-d51b-412f-9bfe-57d8f00ad587"],
Cell[CellGroupData[{
Cell[26349, 654, 2177, 43, 46, "Print",ExpressionUUID->"44092402-28f7-46fc-b0ae-e28cf6cc10e8"],
Cell[28529, 699, 2182, 43, 46, "Print",ExpressionUUID->"cb3f9c6c-bf54-48f2-b0a9-aff151fc0f20"],
Cell[30714, 744, 2178, 43, 46, "Print",ExpressionUUID->"fc67992f-f3bf-47b8-ad0e-043e193bbc1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32965, 795, 321, 8, 49, "Section",ExpressionUUID->"2cfba106-e66d-40ad-a3d5-e9b667bdbe31"],
Cell[33289, 805, 956, 18, 27, "Input",ExpressionUUID->"55401461-1393-4f0b-9337-429b15bc1ea1"],
Cell[34248, 825, 718, 16, 27, "Input",ExpressionUUID->"05bd4ca3-9ddf-48f4-9e2f-76208a38c644"],
Cell[34969, 843, 486, 9, 27, "Input",ExpressionUUID->"43a53e28-5c0a-4652-8238-ea4d7108187a"],
Cell[35458, 854, 450, 9, 27, "Input",ExpressionUUID->"1248f056-dd09-4076-8914-2b28da253ed2"],
Cell[35911, 865, 3485, 88, 180, "Input",ExpressionUUID->"6be30a38-8a83-4f53-b81a-af32ecb7e089"],
Cell[CellGroupData[{
Cell[39421, 957, 157, 3, 48, "Subsection",ExpressionUUID->"42171fc9-c7f5-4225-86ab-5d79d876dddf"],
Cell[CellGroupData[{
Cell[39603, 964, 6200, 144, 465, "Input",ExpressionUUID->"6270cb43-60be-486d-ae48-c2c39e7c7a56"],
Cell[CellGroupData[{
Cell[45828, 1112, 643, 14, 46, "Print",ExpressionUUID->"76eabbb1-2f49-4c82-8dff-4a5f7715cfd9"],
Cell[46474, 1128, 1304, 30, 46, "Print",ExpressionUUID->"37f7af1f-0c96-4ef9-9ef2-1b93dc37af36"],
Cell[47781, 1160, 1368, 33, 46, "Print",ExpressionUUID->"1f7e800e-7cab-4ac3-94e6-23ee9c7a5d47"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49222, 1201, 298, 5, 48, "Section",ExpressionUUID->"b752ef26-466b-467c-b89a-211eace1e552"],
Cell[49523, 1208, 2045, 43, 66, "Input",ExpressionUUID->"e2e1bc4e-99cb-4482-8357-9d25a92e3521"],
Cell[51571, 1253, 1354, 25, 27, "Input",ExpressionUUID->"5253a71a-203e-4b07-89bb-98a145cb93f8"],
Cell[52928, 1280, 700, 13, 27, "Input",ExpressionUUID->"e7a39f76-fab9-4513-94ce-10853c461957"],
Cell[53631, 1295, 388, 7, 27, "Input",ExpressionUUID->"fbb2658c-636b-4440-a316-e257d03a248f"],
Cell[54022, 1304, 3589, 102, 180, "Input",ExpressionUUID->"8ad3aee7-e4cd-43f7-8b62-49a051e3c853"],
Cell[CellGroupData[{
Cell[57636, 1410, 157, 3, 48, "Subsection",ExpressionUUID->"1a7a347d-01b5-471a-89f0-5dff4833f28b"],
Cell[CellGroupData[{
Cell[57818, 1417, 11007, 225, 655, "Input",ExpressionUUID->"46fc29e2-5230-414c-9305-e30e9ec5799b"],
Cell[CellGroupData[{
Cell[68850, 1646, 2832, 53, 46, "Print",ExpressionUUID->"5eddc50c-7a32-4eee-b511-05442936e12a"],
Cell[71685, 1701, 2753, 49, 46, "Print",ExpressionUUID->"4352a859-efa2-422d-9b29-ad3d735a446d"],
Cell[74441, 1752, 2831, 53, 46, "Print",ExpressionUUID->"5cb36541-9adf-4de4-9ab7-ed898660be8b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77345, 1813, 232, 4, 48, "Section",ExpressionUUID->"c6ac3e56-d993-4acd-84ef-ae7146b661e8"],
Cell[77580, 1819, 1088, 21, 27, "Input",ExpressionUUID->"f427b8bd-e101-48f4-913b-bd5b38ab6745"],
Cell[78671, 1842, 832, 17, 27, "Input",ExpressionUUID->"9de423ca-5fd0-4c09-a340-70ccbeb3a82b"],
Cell[79506, 1861, 627, 12, 27, "Input",ExpressionUUID->"70a1d002-b6c4-4af3-a92c-0abc20fc07c2"],
Cell[80136, 1875, 392, 7, 27, "Input",ExpressionUUID->"5162e3e2-a1cc-4157-878f-6ec8b45a32d3"],
Cell[80531, 1884, 3103, 79, 142, "Input",ExpressionUUID->"ff3c8701-ad55-4bd3-b40a-9e9d87ab0195"],
Cell[CellGroupData[{
Cell[83659, 1967, 157, 3, 48, "Subsection",ExpressionUUID->"0d605900-7b06-46bd-ad83-7def4ec6b532"],
Cell[CellGroupData[{
Cell[83841, 1974, 7705, 167, 446, "Input",ExpressionUUID->"7174926b-f547-4cdf-a8ae-af7b0d0458bd"],
Cell[CellGroupData[{
Cell[91571, 2145, 822, 18, 46, "Print",ExpressionUUID->"127f29dd-a3ae-43da-b006-6b4f6bf3cd49"],
Cell[92396, 2165, 1462, 34, 46, "Print",ExpressionUUID->"e437bbaf-f706-44ce-a87a-7e204bde8ce3"],
Cell[93861, 2201, 1522, 37, 46, "Print",ExpressionUUID->"99306917-e568-402a-a17b-64d1a807ca17"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95468, 2247, 227, 4, 63, "Chapter",ExpressionUUID->"e30ec8be-f3c7-46f9-b242-4ac31fe513b5"],
Cell[CellGroupData[{
Cell[95720, 2255, 295, 5, 60, "Section",ExpressionUUID->"80ee5d8c-01fc-4e96-aca7-e6262787ca6d"],
Cell[96018, 2262, 708, 21, 27, "Input",ExpressionUUID->"99dc93db-3ccf-4488-96b5-a519ed81b285"],
Cell[96729, 2285, 717, 18, 27, "Input",ExpressionUUID->"367e6acc-ec45-47ad-9da2-4c0efe8c4f94"],
Cell[97449, 2305, 1642, 40, 66, "Input",ExpressionUUID->"5880f5fd-a1a5-400a-a2f1-52446d683424"]
}, Closed]],
Cell[CellGroupData[{
Cell[99128, 2350, 259, 4, 48, "Section",ExpressionUUID->"b817437b-e967-4755-b2bd-02a51338ab59"],
Cell[99390, 2356, 1690, 37, 104, "Input",ExpressionUUID->"40a6e0b7-f717-4e9f-8d0e-b6fd2b954b95"],
Cell[CellGroupData[{
Cell[101105, 2397, 155, 3, 48, "Subsection",ExpressionUUID->"a9be0d71-382f-4d66-b0b6-97dc819e5fcb"],
Cell[CellGroupData[{
Cell[101285, 2404, 8631, 170, 446, "Input",ExpressionUUID->"eb25a485-41b7-4ba8-b8dc-3cba0a4c1fd2"],
Cell[CellGroupData[{
Cell[109941, 2578, 1371, 33, 46, "Print",ExpressionUUID->"19365c34-7dae-49ad-b046-d2db5c98e5c9"],
Cell[111315, 2613, 1352, 32, 46, "Print",ExpressionUUID->"9b99aa60-6202-4da5-abc7-c7c2145b1375"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112740, 2653, 417, 9, 49, "Section",ExpressionUUID->"a5a67240-8768-4f8b-8c49-fc9ef3947125"],
Cell[113160, 2664, 1721, 37, 123, "Input",ExpressionUUID->"5fd200de-04f3-4685-aa58-2259f300ba65"],
Cell[CellGroupData[{
Cell[114906, 2705, 155, 3, 48, "Subsection",ExpressionUUID->"0aca5238-a5a5-46e4-8af3-32927fb355e7"],
Cell[CellGroupData[{
Cell[115086, 2712, 6647, 134, 351, "Input",ExpressionUUID->"47f455f5-aeac-4cbc-9f40-9345871980b8"],
Cell[CellGroupData[{
Cell[121758, 2850, 1714, 28, 26, "Print",ExpressionUUID->"98ec72d9-e2e8-4ef3-97ef-11d718c719ff"],
Cell[123475, 2880, 2495, 49, 46, "Print",ExpressionUUID->"729d9390-6225-4f47-a0f3-8e44b85312dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> to submit/anc/Explicit_radial_parametrizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108702,       2717]
NotebookOptionsPosition[     96947,       2537]
NotebookOutlinePosition[     97314,       2553]
CellTagsIndexPosition[     97271,       2550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.793352467199504*^9, 3.793352467789135*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],

Cell[CellGroupData[{

Cell["\<\
Explicit Radial Parametrizations of NHEK and near-NHEK Geodesics\
\>", "Title",
 CellChangeTimes->{{3.793086970983266*^9, 3.793086991297218*^9}, {
  3.7933549830023756`*^9, 3.7933549843720493`*^9}, {3.793355030992403*^9, 
  3.793355033422197*^9}, {3.793431705384906*^9, 
  3.79343170659881*^9}},ExpressionUUID->"312879d8-50e1-43f3-9d18-\
483da850ae32"],

Cell["\<\
Ancillary file for G.Comp\[EGrave]re and A. Druart \
\[OpenCurlyDoubleQuote]Near-Horizon Geodesics of High Spin Black Holes\
\[CloseCurlyDoubleQuote] (arXiv:2001.03478)\
\>", "Subtitle",
 CellChangeTimes->{{3.793086323131377*^9, 3.79308640245595*^9}, {
  3.7930865435018234`*^9, 
  3.79308654371069*^9}},ExpressionUUID->"75364b63-3350-4c2e-a83c-\
18e846a36243"],

Cell[TextData[{
 "Set the boolean variable below to ",
 StyleBox["True",
  FontSlant->"Italic"],
 " to explicitly check that the solutions listed below do satisfy the \
geodesic equations. Setting it to ",
 StyleBox["False",
  FontSlant->"Italic"],
 " makes the code run faster (recommended if this notebook is used to provide \
explicit geodesics parametrizations for another purpose)."
}], "Text",
 CellChangeTimes->{{3.793429580570316*^9, 3.7934297106564136`*^9}, {
  3.793435936941037*^9, 
  3.79343595890695*^9}},ExpressionUUID->"d4cf57b7-22ff-405f-b30a-\
bd10646f38dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"performChecks", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.793261028654005*^9, 3.793261049732609*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],

Cell[TextData[{
 "For each radial class of geodesic motion appearing in appendices C and D of \
the paper, the explicit parametrization is implemented below. It takes the \
form of a table\nNHEK<class_name>[R]={\[Lambda][R],T[R],\[CapitalPhi][R]} or \
NearNHEK<class_name>[R]={\[Lambda][R],t[R],\[Phi][R]} except for Spherical \
orbits, which are parametrized in terms of \[Lambda], ",
 StyleBox["e.g.",
  FontSlant->"Italic"],
 " NHEKSphericalStar[R]={T[\[Lambda]],R[\[Lambda]],\[CapitalPhi][\[Lambda]]}. \
For each class, the assumptions made on orbital parameters are encoded in a \
variable named as <spacetime_name><class_name>Assumptions.\n\nThe angular \
part of the azimuthal coordinate is left abstract and written as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "\[Theta]"], TraditionalForm]],
  ExpressionUUID->"f591d3d1-c96a-4277-95d5-7719e4558ad3"],
 " (without any variable dependence).\n\nFor each case, the EOMs are check to \
be satisfied by the given parametrizations. "
}], "Text",
 CellChangeTimes->{{3.7934297250827646`*^9, 3.7934301264517736`*^9}, {
  3.7934303526766605`*^9, 3.7934304339184504`*^9}, {3.7934317341234465`*^9, 
  3.7934317351495943`*^9}, {3.7934359680995903`*^9, 
  3.7934360312823553`*^9}},ExpressionUUID->"936a73ce-3113-4778-ad32-\
e88b4088ac69"],

Cell[CellGroupData[{

Cell["NHEK", "Section",
 CellChangeTimes->{{3.7932571740579567`*^9, 
  3.793257175946908*^9}},ExpressionUUID->"9bbca4e5-110f-4cce-9e6a-\
7d8f5d9b79f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckEOM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"T", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "/", 
           RowBox[{"R", "^", "2"}]}], "+", 
          RowBox[{"l", "/", "R"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", "R", "]"}], ",", "R"}], "]"}], "^", 
       "2"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "EE"}], "/", "R"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "4"}], " ", "l"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "^", "2"}], "+", 
         RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
         RowBox[{"CC", " ", 
          RowBox[{"R", "^", "2"}]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793347800632114*^9, 3.79334786676077*^9}, {
   3.7933479469886284`*^9, 3.7933479618101*^9}, {3.7933479942777996`*^9, 
   3.793347996983486*^9}, {3.793348141662816*^9, 3.793348155191852*^9}, {
   3.7933520057436*^9, 3.7933520341301203`*^9}, 3.793352463604371*^9, 
   3.793352533299085*^9, {3.7933693276810555`*^9, 3.793369340959099*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"44129b90-7af6-4c75-8272-3c1e0b02cb9b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Spherical", "*"], TraditionalForm]],ExpressionUUID->
  "8e5ffc6b-e11b-4548-be4b-af018a4f7f87"],
 "(ISSO)"
}], "Subsection",
 CellChangeTimes->{{3.7932571855179825`*^9, 
  3.7932572023506536`*^9}},ExpressionUUID->"4a311c64-6d28-4e43-9f6b-\
ddd2f308ebe4"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.7932844930654874`*^9, 
  3.7932844954456773`*^9}},ExpressionUUID->"86719f75-682b-4097-aee7-\
4e9c92176318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NHEKSphericalStarAssumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"R0", ">", "0"}], "&&", 
    RowBox[{"lStar", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793284460169773*^9, 3.7932844759824357`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fde85022-2402-4cef-abc9-2688c73f0f30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", ">", "0"}], "&&", 
   RowBox[{"lStar", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7932845435427723`*^9, 3.793348171243739*^9, 
  3.7933525695092235`*^9, 3.7934290251897697`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"4bcd048c-c156-42c0-9400-d03a6e4cac53"]
}, Open  ]],

Cell["\<\
Form of the orbit given in the appendix (/!\\ given in terms of \[Lambda] and \
not of R !!!) \
\>", "Text",
 CellChangeTimes->{{3.7932845052318797`*^9, 
  3.7932845341415544`*^9}},ExpressionUUID->"719a6545-3803-477e-a01e-\
28607e054875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKSphericalStar", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"T0", "+", 
     RowBox[{
      RowBox[{"lStar", "/", "R0"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}]}], ",", "R0", ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", "lStar", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.793284363738203*^9, 3.7932844432746797`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"593cfe44-211c-4b2b-bae2-9c2b0e69262b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Marginal(l)", "Subsection",
 CellChangeTimes->{{3.793257211121125*^9, 
  3.793257214700775*^9}},ExpressionUUID->"f58cd598-b49d-45c6-83ef-\
0b26096ec9b0"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"8b66db6c-c72a-4a9d-95a3-\
5be5fe37ad5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKMarginalAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"Rm", ">", "0"}], "&&", 
     RowBox[{"EE", "\[Equal]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a6d9e4f8-dc62-46ee-88a3-91b2afd7fe5d"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"57dc25b2-a5c4-4b2f-8ed0-\
c3f247a23855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKMarginal", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{"Rm", "/", "R"}], "]"}]}], ",", 
    RowBox[{"T0", "+", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "CC"}], "]"}], " ", "R"}], ")"}]}], "-", 
     RowBox[{"l", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "CC"}], "]"}], "Rm"}], ")"}]}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", 
      RowBox[{"l", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"R", "/", "Rm"}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"78712a36-90bc-471c-98b6-595dded8f46b"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"3ddb1875-6b3b-4937-87f0-\
59de67578c0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKMarginalAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKMarginal", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933693514068213`*^9, 3.793369370336958*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4748c5c9-2299-4abc-aa12-ca22cf3e1fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.793352636969243*^9, {3.793352683839114*^9, 3.793352703529166*^9}, 
   3.793369376209779*^9, 3.7934290252678833`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c454f8b0-de2d-4bc9-b89b-86124f3a2ce6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Plunging", "*"], "(", "E", ")"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"350f76f2-6739-4da4-bbe6-94d18e129470"]], \
"Subsection",
 CellChangeTimes->{{3.7932572772040625`*^9, 
  3.793257286639993*^9}},ExpressionUUID->"09ec85e7-09b4-475b-b2e4-\
437c1c73deef"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"8df49c13-11f1-4228-a651-\
e5d6afe40ded"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingStarAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", 
     RowBox[{"R0", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "EE"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "lStar"}], ")"}]}]}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}], "&&", 
     RowBox[{"l", "==", "lStar"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, {3.79335250711423*^9, 3.7933525103294296`*^9}, 
   3.793352557709468*^9, {3.7933533316817617`*^9, 3.793353332191806*^9}, {
   3.7933538296257505`*^9, 3.7933538300916777`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"85ba9efe-78d9-4938-a1bd-09bcada4511b"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"f2ab7918-c8f8-4c58-b494-\
2aed200629d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingStar", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "lStar"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "lStar", " ", 
        RowBox[{"R", "/", "EE"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "R"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "lStar", " ", 
        RowBox[{"R", "/", "EE"}]}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lStar", " ", 
         RowBox[{"R", "/", "EE"}]}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", "lStar", " ", 
          RowBox[{"R", "/", "EE"}]}]}], "]"}], "]"}]}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"da08a655-26c0-48b5-a0be-8db2730e69f8"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"4f8856e7-a620-4f01-8087-\
07276f22761e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKPlungingStarAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlungingStar", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.7933693992279205`*^9, 
  3.7933694058927774`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"223c5a2d-5016-4720-b848-6cfc5ea284d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.793352636969243*^9, 3.793369411067191*^9, 
  3.7934290253368926`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"687c9f55-6040-4234-a4c9-88a7d3abef8e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plunging(E,l)", "Subsection",
 CellChangeTimes->{{3.793261571324611*^9, 
  3.793261577551978*^9}},ExpressionUUID->"0a7aa7ff-fc61-4c25-bc99-\
2f6b106f13ab"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"e612286c-8399-40d4-b28b-\
e65045a2cd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlungingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.793353836481507*^9, 3.7933538370018053`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"db0ba01d-194a-4898-acbf-a42892fd259d"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"1fd03a9f-ae54-457f-bdf3-\
20cc0cd03367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKPlunging", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{"EE", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"CC", "+", 
          RowBox[{"l", "^", "2"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", " ", "l"}], "-", 
          RowBox[{"CC", " ", "R"}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "CC"}], "]"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"EE", "^", "2"}], "+", 
             RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
             RowBox[{"CC", " ", 
              RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], ")"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"EE", "^", "2"}], "+", 
       RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
       RowBox[{"CC", " ", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"EE", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c969fd10-d0c8-47ab-8ea8-2bfe19368fb6"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"5455221e-6d87-4a13-a44c-\
f995b6990732"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKPlungingAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKPlunging", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.793353044719104*^9, 3.79335304872931*^9}, {3.793369418998357*^9, 
  3.7933694256829195`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"75d320eb-1bce-443e-baf1-10766e5ed89f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, 3.793369429397563*^9, 
   3.793429025421568*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"fa4089b2-0e25-4767-90de-03db594ae7bc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Bounded", "<"], "(", 
   RowBox[{"E", ",", "l"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"be916426-088b-4050-91aa-02fb78fb182d"]], \
"Subsection",
 CellChangeTimes->{{3.7932615816252804`*^9, 
  3.7932615906807375`*^9}},ExpressionUUID->"81eb7e58-6495-4877-b3d5-\
45140acfdf03"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"504e9501-3223-4247-bde4-\
847533fe771e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", ">", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", ">", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.793352835398899*^9, 3.793352853819481*^9}, {
   3.793353845871773*^9, 3.7933538464019804`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a19d1571-ae9b-452e-ae67-6747954b1144"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"fd7d2331-f8f6-4a95-b755-\
a61719df86ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "CC", "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CC", " ", "R"}], "-", 
         RowBox[{"EE", " ", "l"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"EE", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"CC", "+", 
           RowBox[{"l", "^", "2"}]}], "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"EE", "^", "2"}], "+", 
       RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
       RowBox[{"CC", " ", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", "CC", "]"}]}], ")"}]}], 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "CC", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"EE", "^", "2"}], "+", 
            RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
            RowBox[{"CC", " ", 
             RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", " ", "l"}], "-", 
          RowBox[{"CC", " ", "R"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}, {3.7933528668489304`*^9, 3.79335291621916*^9}, {
  3.7933529469691677`*^9, 3.793353006138784*^9}, {3.793353069881651*^9, 
  3.7933530789294977`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4a6fe226-efe1-4787-a5f3-0e1016aaef3e"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"f1abf6cc-7e9a-45e6-b445-\
d554393ee381"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKBoundedAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKBounded", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.7933530146692286`*^9, 3.7933530609791946`*^9}, {3.793369436052511*^9, 
  3.7933694421919823`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5d6cd719-4662-475f-865f-0aa06dfb0abe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, {3.793353061738984*^9, 
   3.793353081778894*^9}, 3.7933694456286807`*^9, 3.793429025490594*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a252050c-67d4-4fb2-a32e-21d3564bd6b5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Osculating(E,l)", "Subsection",
 CellChangeTimes->{{3.7932615930247726`*^9, 
  3.7932616044075823`*^9}},ExpressionUUID->"ccc1035f-a672-44ac-8a52-\
d331e8de3c29"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"e4a595dc-fd17-49e5-86af-\
6aeaae0212d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKOsculatingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"EE", "<", "0"}], "&&", " ", 
     RowBox[{"CC", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.793261715612231*^9, 3.7932617854199023`*^9}, 
   3.793262045368647*^9, 3.7932846653542566`*^9, {3.7932847012980804`*^9, 
   3.7932847049903398`*^9}, {3.7933518470908375`*^9, 
   3.7933518476536055`*^9}, {3.7933531433792887`*^9, 
   3.7933531438092413`*^9}, {3.793353301672186*^9, 3.793353310785489*^9}, {
   3.7933538522863007`*^9, 3.793353852791462*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8377a6cd-1592-4077-86c9-522bf2652bc1"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"387f91aa-f313-40ee-afa7-\
5c52b02ef73c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NHEKOsculating", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", " ", "l"}], "-", 
         RowBox[{"CC", " ", "R"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"EE", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"CC", "+", 
           RowBox[{"l", "^", "2"}]}], "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"EE", "^", "2"}], "+", 
        RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
        RowBox[{"CC", " ", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"EE", " ", "R"}], ")"}]}], ",", 
    RowBox[{"\[CapitalPhi]0", "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EE", "+", 
         RowBox[{"l", " ", "R"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], ")"}], "/", "R"}], "]"}], 
     "-", 
     RowBox[{"3", " ", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"EE", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"EE", "^", "2"}], "+", 
           RowBox[{"2", "EE", " ", "l", " ", "R"}], "-", 
           RowBox[{"CC", " ", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.79326178970761*^9, 3.7932618834765267`*^9}, {
  3.793262076552327*^9, 3.793262116623557*^9}, {3.7932836344987*^9, 
  3.7932836392045975`*^9}, {3.7932838084442387`*^9, 3.793283813053282*^9}, {
  3.793284717151777*^9, 3.793284803655635*^9}, {3.7933480673897715`*^9, 
  3.7933480701311207`*^9}, {3.7933521102824144`*^9, 3.7933521930430017`*^9}, {
  3.7933522555038085`*^9, 3.7933522570203843`*^9}, {3.7933527413289785`*^9, 
  3.793352749899382*^9}, {3.793353285421819*^9, 3.7933532865917664`*^9}, {
  3.793353347322154*^9, 3.7933534314218054`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ee7056b5-3269-48d0-9cce-051e42bb4922"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352235092515*^9, 
  3.793352240744549*^9}},ExpressionUUID->"356ef1f1-c496-488e-94f6-\
93d117c56859"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NHEKOsculatingAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NHEKOsculating", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793347886676838*^9, 3.7933479259587665`*^9}, {
  3.793347968022381*^9, 3.7933479861026516`*^9}, {3.7933518981562433`*^9, 
  3.7933519070716*^9}, {3.7933520431128435`*^9, 3.7933520639115868`*^9}, {
  3.793353044719104*^9, 3.79335304872931*^9}, {3.793353439291518*^9, 
  3.79335345487566*^9}, {3.7933694530199127`*^9, 3.7933694613797116`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6a2ab2b9-c558-46a1-bd4e-f8c094b71bf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7933479271612644`*^9, 3.7933480022170453`*^9}, 
   3.7933480757439194`*^9, {3.7933481603031235`*^9, 3.793348171478015*^9}, 
   3.7933518522420406`*^9, 3.7933519085865097`*^9, 3.7933524055694237`*^9, 
   3.7933526087790623`*^9, 3.793352756794225*^9, {3.793353457881418*^9, 
   3.793353463641757*^9}, 3.7933694647446775`*^9, 3.793429026371316*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6616cd22-b7ee-49e3-910c-7ff83a39a635"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Near-NHEK", "Section",
 CellChangeTimes->{{3.793257178476624*^9, 
  3.7932571816237345`*^9}},ExpressionUUID->"eedec62c-95d1-4795-9e47-\
a031cdd9ea40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Kappa]", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"e", "+", 
      RowBox[{"\[Kappa]", " ", "l"}]}], ")"}], "^", "2"}], "+", 
   RowBox[{"2", "e", " ", "l", 
    RowBox[{"(", 
     RowBox[{"R", "-", "\[Kappa]"}], ")"}]}], "-", 
   RowBox[{"CC", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "^", "2"}], "-", 
      RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7933539203236957`*^9, 3.793353926743877*^9}, {
  3.7933539624133797`*^9, 3.7933539839435296`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2d2703d7-fbc0-456b-b358-93caed649dc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckNearEOM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "==", 
      RowBox[{"1", "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"t", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], 
      "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"l", " ", "R"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "R", "]"}], ",", "R"}], "]"}], "^", "2"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", " ", "R"}], "+", 
              RowBox[{
               RowBox[{"\[Kappa]", "^", "2"}], " ", "l"}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "-", 
             RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"3", "/", "4"}], "l"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793353864611712*^9, 3.793353915653616*^9}, {
  3.7933539930035505`*^9, 3.793354047413827*^9}, {3.7933545864655046`*^9, 
  3.7933545867155457`*^9}, {3.7933553043812704`*^9, 3.7933553099904256`*^9}, {
  3.7933553867397556`*^9, 3.7933553889563017`*^9}, {3.793355867582428*^9, 
  3.793355878502454*^9}, {3.7933652201873684`*^9, 3.793365240523825*^9}, {
  3.7933653106074743`*^9, 3.7933653323017993`*^9}, {3.7933654280156355`*^9, 
  3.7933654322350235`*^9}, {3.793365724049117*^9, 3.7933657242206*^9}, {
  3.7933673628486385`*^9, 3.7933673667921276`*^9}, {3.793369493466507*^9, 
  3.793369500546793*^9}, {3.793369568458679*^9, 3.793369569878173*^9}, {
  3.7934291313340683`*^9, 3.7934291630831833`*^9}, {3.793429490536599*^9, 
  3.7934294906676426`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4ed15377-8f8a-4302-99d7-886bb60211c7"],

Cell[CellGroupData[{

Cell["Spherical(l)", "Subsection",
 CellChangeTimes->{{3.793284137665208*^9, 
  3.793284140802571*^9}},ExpressionUUID->"a3dcb6e5-9ee0-4497-a42b-\
27a5554cdbc1"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"898b3642-06a8-4017-a64f-\
d7a8d488da1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKSphericalAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R0", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", " ", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.7933540872637053`*^9, 
   3.7933541214086156`*^9}, 3.793354195603571*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"24972a73-0c55-470d-88ec-8947109d5eb3"],

Cell["\<\
Form of the orbit given in the appendix (/!\\ given in terms of \[Lambda] and \
not of R !!!) \
\>", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 3.7932604090858264`*^9}, {
  3.793354175263818*^9, 
  3.7933541756532187`*^9}},ExpressionUUID->"ff9a139e-4e7c-4e7c-b870-\
b82b54570008"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKSpherical", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t0", "+", 
     RowBox[{
      RowBox[{"l", "/", "R0"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}]}], ",", 
    RowBox[{"\[Kappa]", " ", 
     RowBox[{"l", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "CC"}], "]"}]}]}], ",", 
    RowBox[{"\[Phi]0", "-", 
     RowBox[{
      RowBox[{"3", "/", "4"}], " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Lambda]0"}], ")"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.793354125518187*^9, 3.793354245123468*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"57746c3f-2025-452c-81ef-ebf865cd1af4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Plunging", "*"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"f525aca2-35ab-4711-aabb-91eb5445df82"]], \
"Subsection",
 CellChangeTimes->{{3.7933542818132176`*^9, 
  3.7933542878133574`*^9}},ExpressionUUID->"199ff4cb-96c6-46be-95c1-\
95c649d4a249"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"4b0318cc-e9e2-4b26-b122-\
ac42c8976f1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarNullAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"Ri", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", " ", 
     RowBox[{"l", "\[Equal]", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", 
     RowBox[{"e", "\[Equal]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, 
   3.7933561667622213`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"76c97bc6-0fae-433a-b3c6-156a80d819f8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"a0ebd822-faf3-4b54-a469-\
30ee22589e72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarNull", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", "Ri"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", "lStar"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Kappa]"}], ")"}]}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ri", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"\[CapitalPhi]i", "+", 
     RowBox[{
      RowBox[{"3", "/", 
       RowBox[{"(", 
        RowBox[{"4", "\[Kappa]"}], ")"}]}], "R"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R", "-", "\[Kappa]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"R", "+", "\[Kappa]"}], ")"}]}], "]"}]}], " ", "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
  3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
  3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
  3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
  3.7932612546712427`*^9}, {3.7933543709681416`*^9, 3.7933544832150345`*^9}, {
  3.7933545331353273`*^9, 3.7933545341750355`*^9}, {3.7933547662349777`*^9, 
  3.793354766679941*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"be35db9e-72c0-4c73-bb45-ff8504daca2c"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"71d6d391-cef5-4d30-ad7b-\
07aa0c29f98e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{"NearNHEKPlungingStarNullAssumptions", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"CheckNearEOM", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NearNHEKPlungingStarNull", "[", "R", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}], 
      "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933544959253883`*^9, 3.793354560854951*^9}, {
  3.793369516675462*^9, 3.793369556093921*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e9435c9d-294f-47b6-bfaf-d76157b7fc73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.793352636969243*^9, {3.793352683839114*^9, 3.793352703529166*^9}, 
   3.793354516455274*^9, {3.7933545523449507`*^9, 3.7933545926651244`*^9}, 
   3.7933558730722637`*^9, {3.7933564725498676`*^9, 3.7933564838731885`*^9}, 
   3.793368584737174*^9, {3.793369557456709*^9, 3.7933695732487316`*^9}, {
   3.7934290075851216`*^9, 3.7934290265406055`*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"8a03e75c-78b7-4de8-89c7-da8a99049c40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Bounded", "*"], "(", "e", ")"}], " ", "&"}], " ", 
   RowBox[{
    SubscriptBox["Plunging", "*"], "(", "e", ")"}]}], 
  TraditionalForm]],ExpressionUUID->"abb0376f-5e74-4846-b39a-cd241eda219e"]], \
"Subsection",
 CellChangeTimes->{{3.793284146978771*^9, 
  3.793284173576705*^9}},ExpressionUUID->"339a622f-a20e-4bf8-ab19-\
a5379def01cd"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"6e963f99-6df5-45d6-8a0b-\
480795a4023a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStarAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "\[Equal]", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "==", "0"}], "&&", " ", 
     RowBox[{"e", "\[NotEqual]", "0"}], "&&", " ", 
     RowBox[{"C", "\[Equal]", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lStar", "^", "2"}], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.793356133802684*^9, 3.793356160532601*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8dc47800-1817-4fe7-90e1-2a7897bc7e09"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"f0f20b88-f8e0-4395-ab36-\
46e3c71d8a21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingStar", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"e", " ", "lStar"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", "\[Kappa]"}], " ", 
     RowBox[{"ArcCosh", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"R", "+", 
         RowBox[{
          RowBox[{"\[Kappa]", "^", "2"}], " ", 
          RowBox[{"lStar", "/", "e"}]}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "-", 
         RowBox[{"\[Kappa]", "^", "2"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "e"}], ")"}]}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], "+", 
     RowBox[{"ArcTanh", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"e", "+", 
         RowBox[{"lStar", " ", "R"}]}], ")"}]}], "]"}], "+", 
     RowBox[{"lStar", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, 3.7933656389458933`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"9bfe6cab-1a69-44be-aea4-9ad562f51050"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"d7625b58-fbeb-4541-aaab-\
39833dfae191"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKPlungingStarAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"CheckNearEOM", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NearNHEKPlungingStar", "[", "R", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}],
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"R", "+", 
           FractionBox[
            RowBox[{"lStar", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "e"]}], "]"}], "==", 
         RowBox[{"R", "+", 
          FractionBox[
           RowBox[{"lStar", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "e"]}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "'"}], "[", 
          RowBox[{"R", "+", 
           FractionBox[
            RowBox[{"lStar", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "e"]}], "]"}], "\[Equal]", 
         "1"}]}], ",", 
       RowBox[{"FullSimplify", "[", "temp", "]"}]}], "]"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.793352422168939*^9, 3.7933524312289643`*^9}, {
  3.793352593558916*^9, 3.793352636339243*^9}, {3.793352668478858*^9, 
  3.7933526824190655`*^9}, {3.7933544959253883`*^9, 3.793354560854951*^9}, {
  3.7933548591469545`*^9, 3.7933548682422333`*^9}, {3.7933555679898133`*^9, 
  3.793355607927392*^9}, {3.7933556649328175`*^9, 3.79335567187261*^9}, {
  3.793355751852462*^9, 3.793355774802615*^9}, {3.7933695886035967`*^9, 
  3.7933695956744895`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"24d86828-1762-4f05-95b8-e2fcb2cd11b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.7934290583252754`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f72e20e6-6b2a-43a8-be4f-fdc54f252ef0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "[Retrograde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Bounded", ">"], "(", 
    RowBox[{"e", ",", "l"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8dd54ff5-33e1-4590-9926-601ff355ed46"]
}], "Subsection",
 CellChangeTimes->{{3.7932841836681843`*^9, 
  3.793284202632296*^9}},ExpressionUUID->"cf02ef04-494c-41fd-96cb-\
eae13ebff2b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FPlus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"e", " ", "R"}], "+", 
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", " ", "l"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}]}]}], ")"}], "^",
    "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FMinus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"e", " ", "R"}], "+", 
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", " ", "l"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}]}]}], ")"}], "^",
    "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GPlus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"e", "+", 
     RowBox[{"l", " ", "R"}], "+", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}], "^", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMinus", "[", "R_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"e", "+", 
     RowBox[{"l", " ", "R"}], "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}], ")"}], "^", 
   "2"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7933560242574024`*^9, 3.793356113192666*^9}, {
  3.7933576161581817`*^9, 3.7933576164613695`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"43fae146-30e3-4f83-bb85-45715805112c"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"40c1116d-84d9-471d-9394-\
6d1537a84afa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKRetrogradeBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "<", 
      RowBox[{"-", "lStar"}]}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", ">", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"10e05359-3ded-47ae-bd5d-d5f909600b3c"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"826893db-fade-4845-aef6-\
0a89f49fff34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKRetrogradeBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"ArcCosh", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", " ", "l"}], "-", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2e89d34f-4b7e-42d9-b693-47da954a8748"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"c832e198-bf68-4398-a375-\
0102bb839942"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKRetrogradeBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKRetrogradeBoundedAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYBoApVKdcg==
  "],
 CellLabel->"In[36]:=",ExpressionUUID->"e1e1dcfb-969b-4780-a586-af5102bf4963"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.7933734281488667`*^9, 3.793429061847029*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"28900d91-f8ad-460a-8e70-1f72666a16bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Bounded", "<"], "(", 
   RowBox[{"e", ",", "l"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"7fffdbe3-8255-4977-a1b9-a18721d1cf00"]], \
"Subsection",
 CellChangeTimes->{{3.7932842093038654`*^9, 
  3.793284220003386*^9}},ExpressionUUID->"2b91433b-cf0b-4849-a1d1-\
dde73ac30832"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"c519fa1d-1c5a-4101-929f-\
a11f5d6aaad7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKBoundedAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", "<", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", ">", "0"}], "&&", " ", 
     RowBox[{"e", "\[NotEqual]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"beb43861-ad9a-4d6e-9f76-1d6a98c09556"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"27782f9f-faf8-4531-9ef2-\
1de069fe8bdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKBounded", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "CC", "]"}]}], 
      RowBox[{"ArcCos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "e"}], " ", "l"}], "+", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", "CC", "]"}]}], ")"}]}], 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", "CC", "]"}], 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", " ", "l"}], "-", 
           RowBox[{"CC", " ", "R"}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"07ee8809-dfa5-4b01-9517-8f58f4266466"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"6a0d5e6e-a5af-4003-9118-\
baf9063a071a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKBounded", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKBoundedAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdElDxfngeg2
31VgGgBI+qwn
  "],
 CellLabel->"In[39]:=",ExpressionUUID->"9bf79bcc-3bd0-4109-b4d0-db4c4cc2e150"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.793429062887422*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b7968701-f71d-472b-9366-4a6701bcc8da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plunging(e,l)", "Subsection",
 CellChangeTimes->{{3.7932842263436456`*^9, 
  3.7932842331017656`*^9}},ExpressionUUID->"78360bd3-c144-439e-9a9f-\
e9266847b9e0"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"01e89f91-eaf4-491f-99cc-\
8e6698e33a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlungingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", ">", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", ">", 
      RowBox[{
       RowBox[{"-", "\[Kappa]"}], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}, {3.793374029637084*^9, 
   3.7933740308790784`*^9}, {3.7933740830728703`*^9, 3.7933741210883784`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"100345ba-9d27-48d6-9bba-f0407c60d3e8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"db1ad75e-a743-45a3-82d4-\
5ffd0ecc041b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKPlunging", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "  ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"CC", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"CC", " ", 
                 SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]]}], 
           SqrtBox["CC"]], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"CC", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"CC", " ", 
                 SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], "CC"]]}]}], 
         "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e", " ", "l"}], "-", 
             RowBox[{"CC", " ", "R"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{"-", "CC"}]]], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["e", "2"], "+", 
            RowBox[{"2", " ", "e", " ", "l", " ", "R"}], "-", 
            RowBox[{"CC", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"CC", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Kappa]", "2"]}]}]]}]}], "]"}]}], ")"}], 
     SqrtBox[
      RowBox[{"-", "CC"}]]], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9, {3.7933740173307204`*^9, 
   3.7933740363842545`*^9}, {3.7934290439099183`*^9, 
   3.7934290855707197`*^9}, {3.7934293466523485`*^9, 3.793429364135151*^9}, {
   3.793429399517737*^9, 3.793429472256668*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"775b20c2-c1aa-4130-97b5-8e399a62d3d6"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"2537d919-f05a-42f9-8b9e-\
09de7b8caac5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKPlunging", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKPlungingAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdGlDzWyQfS+
1IZ8EA0AQ5qr0Q==
  "],
 CellLabel->"In[75]:=",ExpressionUUID->"4b3c9941-5b3d-4b7c-9f80-94f34f06e8e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.79337413210798*^9, {3.7934290654427905`*^9, 3.793429122176968*^9}, 
   3.7934291684716167`*^9, 3.793429396636245*^9, {3.7934294790401125`*^9, 
   3.7934295000904064`*^9}},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"ed28687a-fee4-426d-901b-0e8a4dfba060"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Osculating(e,l)", "Subsection",
 CellChangeTimes->{{3.793284236417589*^9, 
  3.7932842402404175`*^9}},ExpressionUUID->"52cc9603-96d5-46ee-b64c-\
8065ee39ceaa"],

Cell["Assumptions for the orbital parameters", "Text",
 CellChangeTimes->{{3.793260372032473*^9, 
  3.7932603892677794`*^9}},ExpressionUUID->"afb7f7b1-719c-41d8-b3a0-\
66ced6cce9c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKOsculatingAssumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "\[Kappa]"}], "&&", 
     RowBox[{"\[Kappa]", ">", "0"}], "&&", 
     RowBox[{"l", ">", "lStar"}], "&&", 
     RowBox[{"lStar", ">", "0"}], "&&", 
     RowBox[{"CC", "<", "0"}], "&&", " ", 
     RowBox[{"e", "<", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79326027049984*^9, 3.7932603400614653`*^9}, {
   3.7932608922006655`*^9, 3.7932608950167904`*^9}, 3.793260984013625*^9, {
   3.7932612748772397`*^9, 3.7932612771984587`*^9}, {3.793261664379684*^9, 
   3.793261679468004*^9}, {3.7933533240821004`*^9, 3.7933533246020155`*^9}, {
   3.793353795151865*^9, 3.793353823301564*^9}, {3.793354259193386*^9, 
   3.793354263773528*^9}, {3.793354311473222*^9, 3.793354390833533*^9}, {
   3.7933546355452642`*^9, 3.793354647906*^9}, {3.7933548776518564`*^9, 
   3.793354878203801*^9}, 3.7933551134911785`*^9, {3.793355355099679*^9, 
   3.793355355530015*^9}, {3.793355531459837*^9, 3.793355540270193*^9}, {
   3.7933561279625254`*^9, 3.7933561511722364`*^9}, {3.7933561920422263`*^9, 
   3.7933562180925407`*^9}, {3.7933563311531706`*^9, 3.7933563333485603`*^9}, 
   3.793356554824655*^9, 3.7933679406464195`*^9, 3.793372939261405*^9, {
   3.7933735956525497`*^9, 3.7933736194994755`*^9}, {3.793374029637084*^9, 
   3.7933740308790784`*^9}, {3.7933740830728703`*^9, 
   3.7933741210883784`*^9}, {3.7933741668398204`*^9, 3.7933741772407765`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a122f079-6c21-4c5f-a01b-4f603a7c8be8"],

Cell["Form of the orbit given in the appendix", "Text",
 CellChangeTimes->{{3.793260397790429*^9, 
  3.7932604090858264`*^9}},ExpressionUUID->"c15aecaa-e4c4-47a4-b49b-\
417f18a5abec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NearNHEKOsculating", "[", "R_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]M", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "CC"}], "]"}]}], 
      RowBox[{"ArcCosh", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", " ", "l"}], "-", 
          RowBox[{"R", " ", "CC"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]", "^", "2"}], " ", "CC"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Kappa]"}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"FPlus", "[", "R", "]"}], "/", 
       RowBox[{"FMinus", "[", "R", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"l", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"e", " ", "l"}], "-", 
        RowBox[{"CC", " ", "R"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "CC"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"v\[Kappa]", "[", "R", "]"}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"GPlus", "[", "R", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"CC", "+", 
            RowBox[{"l", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "-", 
            RowBox[{"\[Kappa]", "^", "2"}]}], ")"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7932591365527096`*^9, 3.7932591509999294`*^9}, {
   3.793259187521103*^9, 3.7932594023832483`*^9}, {3.7932594486458497`*^9, 
   3.793259448873193*^9}, {3.7932599453590584`*^9, 3.7932599772463655`*^9}, {
   3.7932600510983305`*^9, 3.7932601307918267`*^9}, {3.793261243556873*^9, 
   3.7932612546712427`*^9}, {3.7933543709681416`*^9, 
   3.7933544832150345`*^9}, {3.7933545331353273`*^9, 
   3.7933545341750355`*^9}, {3.793354649959834*^9, 3.7933547178257146`*^9}, {
   3.793354748105691*^9, 3.7933548556918344`*^9}, {3.7933562229963136`*^9, 
   3.793356285544011*^9}, {3.793356371792141*^9, 3.793356440285883*^9}, {
   3.7933565137613783`*^9, 3.793356514601977*^9}, {3.793366144846321*^9, 
   3.7933661489885535`*^9}, {3.793366185087517*^9, 3.7933661898515625`*^9}, {
   3.7933697732485685`*^9, 3.7933698271681156`*^9}, {3.7933704938322773`*^9, 
   3.793370517163941*^9}, 3.7933732579927764`*^9, {3.793373411936761*^9, 
   3.7933734157874517`*^9}, 3.793373623964168*^9, {3.7933736995548363`*^9, 
   3.79337376908782*^9}, 3.793373806771367*^9, {3.7933740173307204`*^9, 
   3.7933740363842545`*^9}, {3.793374181456558*^9, 3.793374201015807*^9}, 
   3.7934295301886077`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"7fefaa70-3151-4299-b04d-892c3fd0c4f0"],

Cell["Check of the EOMs", "Text",
 CellChangeTimes->{{3.7932604146288223`*^9, 3.793260451583508*^9}, {
  3.7932615112452097`*^9, 3.7932615162011023`*^9}, {3.793352584734223*^9, 
  3.793352588409048*^9}},ExpressionUUID->"7c94540f-b7a9-4831-bf6f-\
0d1f73e8e541"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"performChecks", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"CheckNearEOM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "R"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "R", "]"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NearNHEKOsculating", "[", "R", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "R"}], "]"}]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Assuming", "[", 
      RowBox[{"NearNHEKOsculatingAssumptions", ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"temp", "/.", 
         RowBox[{"CC", "->", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lStar", "^", "2"}], "-", 
             RowBox[{"l", "^", "2"}]}], ")"}]}]}]}], "]"}]}], "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/Tn96B075zeOa4Of3wXRSx4ZfgLRIre7voPoc0H9
v0H0nwzfvyD6xJy/9+2B9KFo6Rcg+tbmFF4HIJ1woJ0PRPeu+Z8Koo3W/s0C
0UtuyhaB6Jw3v8F0nPvvGhDNtv5mPYgOyD14AERPyJl+CERPChY8DqL7AvRP
gGiTF75XQLTC5elgWlvg3x0QrRGmeRdEe14pCHAD0mcmtoLpmJzsLBDNsnsa
mJ7m0XsERK/JWQSmI7i+XADRbd6KF0E05/zMOHcgHe8VEw+ieW+b9oJom2UP
J4DoE+vPvADRWgvm/QLRbGE8/0E0y+JPYLrjSJq3J5Busaj0AdGlDzWyQfS+
1IZ8EL1Y7Fo9iG66PLkJRAMARg2zvA==
  "],
 CellLabel->"In[78]:=",ExpressionUUID->"79ca076a-6c49-4628-a544-068272faef8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7933734281488667`*^9, {3.7933737979031105`*^9, 3.7933738099151897`*^9}, 
   3.79337413210798*^9, 3.7933742345920305`*^9, 3.7934290678041153`*^9, 
   3.7934295355460997`*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"0d66fe5e-e4db-4366-8f10-4215d3c4ecc0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 36, "Input",ExpressionUUID->"3b549903-d896-4d9b-9df3-6aef1d54efd8"],
Cell[CellGroupData[{
Cell[758, 26, 362, 7, 191, "Title",ExpressionUUID->"312879d8-50e1-43f3-9d18-483da850ae32"],
Cell[1123, 35, 371, 8, 63, "Subtitle",ExpressionUUID->"75364b63-3350-4c2e-a83c-18e846a36243"],
Cell[1497, 45, 575, 14, 68, "Text",ExpressionUUID->"d4cf57b7-22ff-405f-b30a-bd10646f38dd"],
Cell[2075, 61, 226, 4, 36, "Input",ExpressionUUID->"26f117f8-35e6-460c-8a1f-78bd4d1fa1d3"],
Cell[2304, 67, 1303, 23, 229, "Text",ExpressionUUID->"936a73ce-3113-4778-ad32-e88b4088ac69"],
Cell[CellGroupData[{
Cell[3632, 94, 151, 3, 82, "Section",ExpressionUUID->"9bbca4e5-110f-4cce-9e6a-7d8f5d9b79f7"],
Cell[3786, 99, 2173, 62, 62, "Input",ExpressionUUID->"44129b90-7af6-4c75-8272-3c1e0b02cb9b"],
Cell[CellGroupData[{
Cell[5984, 165, 312, 9, 65, "Subsection",ExpressionUUID->"4a311c64-6d28-4e43-9f6b-ddd2f308ebe4"],
Cell[6299, 176, 184, 3, 41, "Text",ExpressionUUID->"86719f75-682b-4097-aee7-4e9c92176318"],
Cell[CellGroupData[{
Cell[6508, 183, 325, 7, 36, "Input",ExpressionUUID->"fde85022-2402-4cef-abc9-2688c73f0f30"],
Cell[6836, 192, 322, 7, 40, "Output",ExpressionUUID->"4bcd048c-c156-42c0-9400-d03a6e4cac53"]
}, Open  ]],
Cell[7173, 202, 248, 6, 41, "Text",ExpressionUUID->"719a6545-3803-477e-a01e-28607e054875"],
Cell[7424, 210, 715, 18, 36, "Input",ExpressionUUID->"593cfe44-211c-4b2b-bae2-9c2b0e69262b"]
}, Closed]],
Cell[CellGroupData[{
Cell[8176, 233, 159, 3, 45, "Subsection",ExpressionUUID->"f58cd598-b49d-45c6-83ef-0b26096ec9b0"],
Cell[8338, 238, 182, 3, 41, "Text",ExpressionUUID->"8b66db6c-c72a-4a9d-95a3-5be5fe37ad5d"],
Cell[8523, 243, 962, 22, 55, "Input",ExpressionUUID->"a6d9e4f8-dc62-46ee-88a3-91b2afd7fe5d"],
Cell[9488, 267, 183, 3, 41, "Text",ExpressionUUID->"57dc25b2-a5c4-4b2f-8ed0-c3f247a23855"],
Cell[9674, 272, 1365, 37, 55, "Input",ExpressionUUID->"78712a36-90bc-471c-98b6-595dded8f46b"],
Cell[11042, 311, 260, 4, 40, "Text",ExpressionUUID->"3ddb1875-6b3b-4937-87f0-59de67578c0a"],
Cell[CellGroupData[{
Cell[11327, 319, 1546, 37, 123, "Input",ExpressionUUID->"4748c5c9-2299-4abc-aa12-ca22cf3e1fdb"],
Cell[12876, 358, 311, 6, 84, "Output",ExpressionUUID->"c454f8b0-de2d-4bc9-b89b-86124f3a2ce6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[13236, 370, 354, 9, 45, "Subsection",ExpressionUUID->"09ec85e7-09b4-475b-b2e4-437c1c73deef"],
Cell[13593, 381, 182, 3, 40, "Text",ExpressionUUID->"8df49c13-11f1-4228-a651-e5d6afe40ded"],
Cell[13778, 386, 1312, 30, 33, "Input",ExpressionUUID->"85ba9efe-78d9-4938-a1bd-09bcada4511b"],
Cell[15093, 418, 183, 3, 40, "Text",ExpressionUUID->"f2ab7918-c8f8-4c58-b494-2aed200629d6"],
Cell[15279, 423, 1660, 40, 54, "Input",ExpressionUUID->"da08a655-26c0-48b5-a0be-8db2730e69f8"],
Cell[16942, 465, 260, 4, 40, "Text",ExpressionUUID->"4f8856e7-a620-4f01-8087-07276f22761e"],
Cell[CellGroupData[{
Cell[17227, 473, 1517, 37, 123, "Input",ExpressionUUID->"223c5a2d-5016-4720-b848-6cfc5ea284d6"],
Cell[18747, 512, 262, 5, 84, "Output",ExpressionUUID->"687c9f55-6040-4234-a4c9-88a7d3abef8e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19058, 523, 161, 3, 45, "Subsection",ExpressionUUID->"0a7aa7ff-fc61-4c25-bc99-2f6b106f13ab"],
Cell[19222, 528, 182, 3, 40, "Text",ExpressionUUID->"e612286c-8399-40d4-b28b-e65045a2cd68"],
Cell[19407, 533, 1114, 24, 33, "Input",ExpressionUUID->"db0ba01d-194a-4898-acbf-a42892fd259d"],
Cell[20524, 559, 183, 3, 40, "Text",ExpressionUUID->"1fd03a9f-ae54-457f-bdf3-20cc0cd03367"],
Cell[20710, 564, 3182, 82, 98, "Input",ExpressionUUID->"c969fd10-d0c8-47ab-8ea8-2bfe19368fb6"],
Cell[23895, 648, 260, 4, 40, "Text",ExpressionUUID->"5455221e-6d87-4a13-a44c-f995b6990732"],
Cell[CellGroupData[{
Cell[24180, 656, 1648, 39, 123, "Input",ExpressionUUID->"75d320eb-1bce-443e-baf1-10766e5ed89f"],
Cell[25831, 697, 491, 8, 84, "Output",ExpressionUUID->"fa4089b2-0e25-4767-90de-03db594ae7bc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26371, 711, 347, 9, 45, "Subsection",ExpressionUUID->"81eb7e58-6495-4877-b3d5-45140acfdf03"],
Cell[26721, 722, 182, 3, 40, "Text",ExpressionUUID->"504e9501-3223-4247-bde4-847533fe771e"],
Cell[26906, 727, 1163, 25, 33, "Input",ExpressionUUID->"a19d1571-ae9b-452e-ae67-6747954b1144"],
Cell[28072, 754, 183, 3, 40, "Text",ExpressionUUID->"fd7d2331-f8f6-4a95-b755-a61719df86ab"],
Cell[28258, 759, 3036, 76, 98, "Input",ExpressionUUID->"4a6fe226-efe1-4787-a5f3-0e1016aaef3e"],
Cell[31297, 837, 260, 4, 40, "Text",ExpressionUUID->"f1abf6cc-7e9a-45e6-b445-d554393ee381"],
Cell[CellGroupData[{
Cell[31582, 845, 1649, 39, 123, "Input",ExpressionUUID->"5d6cd719-4662-475f-865f-0aa06dfb0abe"],
Cell[33234, 886, 539, 8, 84, "Output",ExpressionUUID->"a252050c-67d4-4fb2-a32e-21d3564bd6b5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33822, 900, 167, 3, 45, "Subsection",ExpressionUUID->"ccc1035f-a672-44ac-8a52-d331e8de3c29"],
Cell[33992, 905, 182, 3, 41, "Text",ExpressionUUID->"e4a595dc-fd17-49e5-86af-6aeaae0212d2"],
Cell[34177, 910, 1220, 26, 36, "Input",ExpressionUUID->"8377a6cd-1592-4077-86c9-522bf2652bc1"],
Cell[35400, 938, 183, 3, 41, "Text",ExpressionUUID->"387f91aa-f313-40ee-afa7-5c52b02ef73c"],
Cell[35586, 943, 3020, 77, 62, "Input",ExpressionUUID->"ee7056b5-3269-48d0-9cce-051e42bb4922"],
Cell[38609, 1022, 260, 4, 41, "Text",ExpressionUUID->"356ef1f1-c496-488e-94f6-93d117c56859"],
Cell[CellGroupData[{
Cell[38894, 1030, 1703, 39, 112, "Input",ExpressionUUID->"6a2ab2b9-c558-46a1-bd4e-f8c094b71bf3"],
Cell[40600, 1071, 539, 8, 40, "Output",ExpressionUUID->"6616cd22-b7ee-49e3-910c-7ff83a39a635"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41200, 1086, 156, 3, 82, "Section",ExpressionUUID->"eedec62c-95d1-4795-9e47-a031cdd9ea40"],
Cell[41359, 1091, 653, 18, 36, "Input",ExpressionUUID->"2d2703d7-fbc0-456b-b358-93caed649dc0"],
Cell[42015, 1111, 2520, 65, 62, "Input",ExpressionUUID->"4ed15377-8f8a-4302-99d7-886bb60211c7"],
Cell[CellGroupData[{
Cell[44560, 1180, 160, 3, 65, "Subsection",ExpressionUUID->"a3dcb6e5-9ee0-4497-a42b-27a5554cdbc1"],
Cell[44723, 1185, 182, 3, 41, "Text",ExpressionUUID->"898b3642-06a8-4017-a64f-d7a8d488da1c"],
Cell[44908, 1190, 1013, 22, 55, "Input",ExpressionUUID->"24972a73-0c55-470d-88ec-8947109d5eb3"],
Cell[45924, 1214, 297, 7, 41, "Text",ExpressionUUID->"ff9a139e-4e7c-4e7c-b870-b82b54570008"],
Cell[46224, 1223, 1127, 26, 55, "Input",ExpressionUUID->"57746c3f-2025-452c-81ef-ebf865cd1af4"]
}, Closed]],
Cell[CellGroupData[{
Cell[47388, 1254, 327, 8, 45, "Subsection",ExpressionUUID->"199ff4cb-96c6-46be-95c1-95c649d4a249"],
Cell[47718, 1264, 182, 3, 40, "Text",ExpressionUUID->"4b0318cc-e9e2-4b26-b122-ac42c8976f1d"],
Cell[47903, 1269, 1209, 26, 54, "Input",ExpressionUUID->"76c97bc6-0fae-433a-b3c6-156a80d819f8"],
Cell[49115, 1297, 183, 3, 40, "Text",ExpressionUUID->"a0ebd822-faf3-4b54-a469-30ee22589e72"],
Cell[49301, 1302, 1787, 47, 54, "Input",ExpressionUUID->"be35db9e-72c0-4c73-bb45-ff8504daca2c"],
Cell[51091, 1351, 260, 4, 40, "Text",ExpressionUUID->"71d6d391-cef5-4d30-ad7b-07aa0c29f98e"],
Cell[CellGroupData[{
Cell[51376, 1359, 1646, 38, 168, "Input",ExpressionUUID->"e9435c9d-294f-47b6-bfaf-d76157b7fc73"],
Cell[53025, 1399, 544, 9, 84, "Output",ExpressionUUID->"8a03e75c-78b7-4de8-89c7-da8a99049c40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53618, 1414, 430, 12, 45, "Subsection",ExpressionUUID->"339a622f-a20e-4bf8-ab19-a5379def01cd"],
Cell[54051, 1428, 182, 3, 41, "Text",ExpressionUUID->"6e963f99-6df5-45d6-8a0b-480795a4023a"],
Cell[54236, 1433, 1406, 28, 36, "Input",ExpressionUUID->"8dc47800-1817-4fe7-90e1-2a7897bc7e09"],
Cell[55645, 1463, 183, 3, 41, "Text",ExpressionUUID->"f0f20b88-f8e0-4395-ab36-46e3c71d8a21"],
Cell[55831, 1468, 1938, 49, 62, "Input",ExpressionUUID->"9bfe6cab-1a69-44be-aea4-9ad562f51050"],
Cell[57772, 1519, 260, 4, 41, "Text",ExpressionUUID->"d7625b58-fbeb-4541-aaab-39833dfae191"],
Cell[CellGroupData[{
Cell[58057, 1527, 2746, 67, 207, "Input",ExpressionUUID->"24d86828-1762-4f05-95b8-e2fcb2cd11b3"],
Cell[60806, 1596, 240, 6, 29, "Print",ExpressionUUID->"f72e20e6-6b2a-43a8-be4f-fdc54f252ef0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61095, 1608, 403, 12, 45, "Subsection",ExpressionUUID->"cf02ef04-494c-41fd-96cb-eae13ebff2b3"],
Cell[61501, 1622, 1536, 47, 216, "Input",ExpressionUUID->"43fae146-30e3-4f83-bb85-45715805112c"],
Cell[63040, 1671, 182, 3, 41, "Text",ExpressionUUID->"40c1116d-84d9-471d-9394-6d1537a84afa"],
Cell[63225, 1676, 1375, 24, 35, "Input",ExpressionUUID->"10e05359-3ded-47ae-bd5d-d5f909600b3c"],
Cell[64603, 1702, 183, 3, 41, "Text",ExpressionUUID->"826893db-fade-4845-aef6-0a89f49fff34"],
Cell[64789, 1707, 3139, 81, 100, "Input",ExpressionUUID->"2e89d34f-4b7e-42d9-b693-47da954a8748"],
Cell[67931, 1790, 260, 4, 41, "Text",ExpressionUUID->"c832e198-bf68-4398-a375-0102bb839942"],
Cell[CellGroupData[{
Cell[68216, 1798, 2134, 54, 216, "Input",ExpressionUUID->"e1e1dcfb-969b-4780-a586-af5102bf4963"],
Cell[70353, 1854, 262, 6, 27, "Print",ExpressionUUID->"28900d91-f8ad-460a-8e70-1f72666a16bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70664, 1866, 345, 9, 45, "Subsection",ExpressionUUID->"2b91433b-cf0b-4849-a1d1-dde73ac30832"],
Cell[71012, 1877, 182, 3, 40, "Text",ExpressionUUID->"c519fa1d-1c5a-4101-929f-a11f5d6aaad7"],
Cell[71197, 1882, 1407, 24, 33, "Input",ExpressionUUID->"beb43861-ad9a-4d6e-9f76-1d6a98c09556"],
Cell[72607, 1908, 183, 3, 40, "Text",ExpressionUUID->"27782f9f-faf8-4531-9ef2-1de069fe8bdf"],
Cell[72793, 1913, 3233, 82, 98, "Input",ExpressionUUID->"07ee8809-dfa5-4b01-9517-8f58f4266466"],
Cell[76029, 1997, 260, 4, 40, "Text",ExpressionUUID->"6a0d5e6e-a5af-4003-9118-baf9063a071a"],
Cell[CellGroupData[{
Cell[76314, 2005, 2123, 55, 168, "Input",ExpressionUUID->"9bf79bcc-3bd0-4109-b4d0-db4c4cc2e150"],
Cell[78440, 2062, 319, 8, 84, "Print",ExpressionUUID->"b7968701-f71d-472b-9366-4a6701bcc8da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78808, 2076, 165, 3, 45, "Subsection",ExpressionUUID->"78360bd3-c144-439e-9a9f-e9266847b9e0"],
Cell[78976, 2081, 182, 3, 41, "Text",ExpressionUUID->"01e89f91-eaf4-491f-99cc-8e6698e33a11"],
Cell[79161, 2086, 1618, 29, 55, "Input",ExpressionUUID->"100345ba-9d27-48d6-9bba-f0407c60d3e8"],
Cell[80782, 2117, 183, 3, 41, "Text",ExpressionUUID->"db1ad75e-a743-45a3-82d4-5ffd0ecc041b"],
Cell[80968, 2122, 4649, 121, 172, "Input",ExpressionUUID->"775b20c2-c1aa-4130-97b5-8e399a62d3d6"],
Cell[85620, 2245, 260, 4, 41, "Text",ExpressionUUID->"2537d919-f05a-42f9-8b9e-09de7b8caac5"],
Cell[CellGroupData[{
Cell[85905, 2253, 2131, 55, 171, "Input",ExpressionUUID->"4b3c9941-5b3d-4b7c-9f80-94f34f06e8e0"],
Cell[88039, 2310, 470, 10, 27, "Print",ExpressionUUID->"ed28687a-fee4-426d-901b-0e8a4dfba060"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88558, 2326, 165, 3, 45, "Subsection",ExpressionUUID->"52cc9603-96d5-46ee-b64c-8065ee39ceaa"],
Cell[88726, 2331, 182, 3, 41, "Text",ExpressionUUID->"afb7f7b1-719c-41d8-b3a0-66ced6cce9c5"],
Cell[88911, 2336, 1556, 26, 36, "Input",ExpressionUUID->"a122f079-6c21-4c5f-a01b-4f603a7c8be8"],
Cell[90470, 2364, 183, 3, 41, "Text",ExpressionUUID->"c15aecaa-e4c4-47a4-b49b-417f18a5abec"],
Cell[90656, 2369, 3399, 86, 62, "Input",ExpressionUUID->"7fefaa70-3151-4299-b04d-892c3fd0c4f0"],
Cell[94058, 2457, 260, 4, 41, "Text",ExpressionUUID->"7c94540f-b7a9-4831-bf6f-0d1f73e8e541"],
Cell[CellGroupData[{
Cell[94343, 2465, 2155, 55, 137, "Input",ExpressionUUID->"79ca076a-6c49-4628-a544-068272faef8b"],
Cell[96501, 2522, 394, 9, 29, "Print",ExpressionUUID->"0d66fe5e-e4db-4366-8f10-4215d3c4ecc0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


